A new way to prove configuration reducibility using gauge theory

We show how ideas coming out of gauge theory can be used to prove configurations in the list of ``633 unavoidable configurations" are reducible. In this paper, we prove the smallest nontrivial example, the Birkhoff diamond, is reducible using our filtered $3$- and $4$-color homology. This is a new proof of a 111-year-old result that is a direct consequence of a special (2+1)-dimensional topological quantum field theory. As part of the proof, we introduce the idea of a state-reducible configuration. Because state-reducibility does not involve Kempe switches, this leads to an independent way to verify the proof of the four color theorem. We conjecture that these gauge theoretic ideas could also lead to a non-computer-based proof of it.

==> anc/ProofCode2-ColoredCapsOnReducer.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    186569,       3429]
NotebookOptionsPosition[    185433,       3402]
NotebookOutlinePosition[    185836,       3418]
CellTagsIndexPosition[    185793,       3415]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Mathematica Version", "Section",
 CellChangeTimes->{{3.924093587385165*^9, 3.924093606767956*^9}, {
  3.932737827098742*^9, 3.932737840936195*^9}, {3.932737873495603*^9, 
  3.932737877369068*^9}, {3.9439687322698183`*^9, 
  3.943968735835093*^9}},ExpressionUUID->"8b765a41-c259-4948-a7ab-\
36943aff976c"],

Cell["\<\
The following code was written in version 14.0 of Mathematica.  It has also \
been tested and run successfully in version 13.0.\
\>", "Text",
 CellChangeTimes->{{3.9439687146553793`*^9, 
  3.943968764558042*^9}},ExpressionUUID->"31e0ea3a-bb41-4b76-bda2-\
ca1cec129383"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graph PD Notation with Colored Arcs", "Section",
 CellChangeTimes->{{3.924093587385165*^9, 3.924093606767956*^9}, {
  3.932737827098742*^9, 3.932737840936195*^9}, {3.932737873495603*^9, 
  3.932737877369068*^9}},ExpressionUUID->"b5a5d6eb-8dee-4293-bcdb-\
a4a53aed45d3"],

Cell[TextData[{
 "We begin with the same graph PD notation as before (see the file \
ProofCode-6CapGenerator.nb), with a modification that allows a color to be \
assigned to the arc.\n\nEach arc[a,b] is replaced with arc[c, A[a,b]] where \
A[a,b] tracks the original arc information, and c gives the current color of \
the arc.  The colors are represented by a number, 1, 2, 3, or 4, thought of \
as red, blue, green, and yellow, respectively.  An arc labeled with 0 is \
treated as an uncolored arc.  \n\nIn the code below we generate all possible \
3-colorings (using colors 1, 2, and 3) of the planar six caps that can be \
used to color our reducer (shown below).  One simplification is made in that \
we assume arcs one and two (as named by the smallest arc-label) are always \
colored red and blue, respectively.  Any other coloring of the cap that \
colors these two arcs differently will differ from one of the included \
colorings by an overall permutation of the colors.  The results are exported \
to an .mx file saved in the user\[CloseCurlyQuote]s default directory.\n\n\
Reducer:\n",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3Qd8VFXe//Glh96ER0RdQQERCy4qqNiwYWUpUqQIqIg+AhqKSlFkrQiu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     "], {{0, 299.}, {568., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{144., 144.}],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{346.28125, Automatic},
   ImageSizeRaw->{568., 299.},
   PlotRange->{{0, 568.}, {0, 299.}}]], "Input",ExpressionUUID->
  "2e7107a6-1e9e-4807-87a0-1d40e3de6c63"],
 "\nThe graph PD code is given by:\n\
Reducer=M[2,1,12,11]M[4,3,14,13]M[6,5,13,15]M[8,7,16,18]M[10,9,18,17]M[15,14,\
17,16];\n\nFor example, the third coloring of cap 47 given by \
ReducerColoredCaps is\narc[1,A[1,12]] arc[1,A[4,9]] arc[2,A[2,11]] \
arc[2,A[3,10]] arc[2,A[6,7]] arc[3,A[5,8]] V[1,3] V[1,6] V[4,6].\nThe colored \
cap is shown on the right, and on the left is a 3-coloring of the reducer.\n\n\
",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3QeA20TeNvD0kEI/2lGO4wikwsEB6SGhd0ISUkioRwsppG86C4R+hc5R
0gNJSA/pbYH3Ci2hHP0IaaRn7d21d13W9rw7XryxrRlJliWNNHp+36fvfT+y
6x3Jsjx69J+Z39/zcI/769SqVWvkEVX/T4+7C7qNGHH3uJ7HVP1/bh06cuAD
Q++799qho+574L4R7e6pW/Ufz6j62a/r1apV9X9rEQAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAACTFP0vcytc
Xb11fal6u+YfhNz4BiE3v0VIj6mE3Dr98M+kttTvAgAAAAAAAAAAuB0vJ6v1
sHUbff30rA0AAAAAAAAAAMBpUpmZHXlZvhkb3QAAAAAAAAAAAOySqjlzanaW
Ty0b6tkAAAAAAAAAACAfoag82VmuORvGjQIAAAAAAAAA6Fe5+SPRTRCGZkcj
lxLSaJT4TOvIMdVb06qtyWjxbcquaUPWBgAAAAAAAAAyotlYaqt44wVS+mD/
jK34krNz3tJ/n74m3SIbVpFEeVD07hpSFiZkwGxC6o+wvuaLNcbS6FhL3tqg
TsjakLMBAAAAAAAAgJOx8jIjOZlZm69Lm5qczclSYznNzsycMh+ZU3K2VBuC
EbHHAwAAAAAAAAC8KZWdOSE3y6WejWZrThlHakaOlsrOnJCb5UJ0xnbyRGRr
AAAAAAAAAGAdN2ZnejZR2ZrRHM2t2Vku0nM2u7K29Fo+AAAAAAAAAAAj0sds
is687MzWrJ53jeY1/Wbqz3kaj6qeT43+XjxhadNcwa6aNmRrAAAA+mXPw/rO
5uptbtU2f0t+c7QCAAAAOFkyP/vH3x2Vn4mqhfN1bl2drQUDph3fXOvRUjVo
oI+VOVvqdQEAALyGtdZQajOrPhxrCAEAAIDbpDI0mh/ZlY2lz1+W2vJpf/r6
B6nNzAzOf117w2sZGBnTiRzNXOn3AI1HI1sDAADIlp6ZmZmV5ZuzIWMDAAAA
J0mfB82q3Cw9LxMqGjU1Y9OTq6UyNORozhSJVffNe88wJ1vDewYAAG7itNwM
ORsAAAA4mVUZmqOyM51S+ZrherVbLiOJcEjxuqVV/6nXNGP9QvQHxUn1yZGt
AQCAbFJ1Z27NzpCzAQAAgAg03wo+Otq0DC01VtNN2ZkWw9lah+YkUrQ2+RqV
cUKGLc6930fXJCiPCD4AkCH1zN6MbA1jQgEAwG7Bqn7FzE/kz85yzdmQtQEA
AIAeZtWhpdeeeYGRbO0/L75DjhyTW58O/Th3SB8PY8bzcrzvAADGqc2XqmdL
/53UJsvzwVCUkOkf25ehpa9HkJ5RZW/hyuo5Fuj/pG1M/7fU74ked4qcDQAA
ABKRCAkvX5Csm8o3Q5Ohb5kv2s/2X9NW9VgNuvWtnDI09NPcy6y6Nbqh3w4A
oJSelaXnYGbOUaFVdx4Y9UBG1uZ0RtY8yjUrS8/A7JKetYnI2LJztkDYvn0H
AAAA+5hRi4YMjY9Xr9bx7o9052ggFzOztfR8DQDAK9LndLU1MzOwpfI1JzEr
R0vlZm545pde0yailq3e8Oq/Pf9z0UcCAAAA8pVvjoYMLTeBCQ/XHLur79io
2ucqWF49tgHkZ/bz8x7TkK0BgFzclJ05PVvLJ0fLrjeThaicDc/CAAAA3Mdo
jpa+lgAYU/b6S+T8e7/m9q2aDg6Sn5ZvEt1MEMSKurWFX4jeKwAA/WTKzpyU
reWao9FaKvrzsz6RKzvLBWuONmRrAAAA3mQoR2t/LjI0E13+Cr8vdWv/ZTXH
HccbKDP77+inA4ATJcIh09ZAcvNmVbaWa46GeSb0sbKmLVUHCAAAAGLlU4uG
TMdcD77L7zsV9FTOsYbjD+nMGheKZ+AAIFpy/aNVS2zN0LLX6Uxf6zOXLXt9
T/p6vi5tTM/WYjt+Nnx8jYzpRI6Wv+x6NmRrAAAA7oQczVk2/JBblpZ6LwBY
0vvs+WZre0pF7w0AeIXVdWisvMxOiVCIRDaursnZ8t0f/7XtddespeY0Q47m
PHTeBfp9e8RIPA8DAABwMqN9VaetOyWbMx9l9426TTmk+r4EHx8ruungAqm+
utE++lmPEfLFbtF7AQAysipDE5mb5SJVx5ZvvRqt6WPxVxDSa5qxuifkaPZb
+hVqzQEAAJyG9rPS149ELZpzPLuR3Rc6/9nqf49sWqP6PoWXzhe7A+AqtH/d
a7qx/vlJE9E/B4D8mZ2hpa+H5OZ+S2q8qKHj0LElie/aUfNa+8vU55FAjuZ8
qVrzfOdfS193FQAAAHITWb2UFLdthhzNoc6Zouz7NB1DSGno8M9ENqxSfc/i
+/aI2wFwLaPPwE+eSMgPB0S3HgDcxKwMTZbsTIvRbI3+zlv/MZa3hCtF7zWo
wTypAAAA9sm174oczX5f72X3dV74QPmzav3qssF32N94kMYSg+NLBswW3XIA
cLrwyiXE17l13hka7Z/wxjTKLvrhBl3Z2sFLmpHz7v0atWgeYFa2hto1AAAA
Jb05Wmp+ERBj7mZl36bOMEIqouyfL727J/e9rPxys72NBynRfnXzJ/T3xenc
aqhpAIB0ZtSi1Tzji8VE745zxOPcXG35Ff1JoyEVyNA8yIwxodm1a4Gw6L0C
AACwn96xAb5OrUhk7Xuim+t5rLnTaD6hxnflRewatYfvsafR4Al0Dutcnn3j
/gwA8s3RvDCO0yyB8UNrjtv/db1eVz0xnn3Iz8xsrdGo6tfb4RO9VwAAANai
fU+9/dXgo2NENxd+xVpz64/Pqv9OeNUS7nsb34tFGMF8enM1zMcC4E355GiY
a8I4+gxVK0trMaGMHAyKbimIYNaYULr9Zjy+4wEAQD659GHRZ3Ue1jNE+t+0
+K9py3yPK6a/Zn2jwbP09MvrDkefG8ArjOZo6I+Y438H1a/Hj3Z/Onm8I+tX
im4qCGZmtob1DAAAwO2Qo8lhxFJlP6WpjvLB4FOT2O/1A/2sbzR42tZDhDQc
iXo1AK8yuu4k7YtEVi8jJIZBh2bwVRBywgT+9XfWNQMzjj/6gZCSysPMGBdK
X2cnxoMCAIBL5PosGGsNONusT9j9k1hc/ffiv+xkv+dtmyXnKwawWi7PuZGr
AbgfatGc5erX+Nfcd66+j/le4H0AFjNq1347Gd/1AADgXMjR5PTBT+x+yYdb
tX+Xty5B/NAB6xsOQHLvf6OvDeA+RnM02g9BfmONl/+PM95+WIK8ffUDqtkm
gBq6thD9rj5yTH41a7+UiN4TAAAAQhKRMAlMHIbnwJLaV8bui1z7D+3fLel9
NfMciG3XEcYBmKQsTEizKbk9w17whehWA4CWREV5zjka+iD2oNdR1vV18ZeE
RD5Yr55zzsA8q6DPgUB+dWv0dxd9KXovAADAq3KZnwR9WPc6/RFlH6TecO3f
K727JztP+/4by9sMkO3bfYScyrnHQ60agLvkOj8a+iD2ee2f7Gtqv5mHfyZS
tE71/Yr9+J24HQBXmvWp8WyN/t72YtF7AAAAXoG1BrzloQXs/gcdz6Em+Mgo
5jkRWbPcnoYDMNB+8ymTkKsBuFGuYzvRB7Efaw75owoIiScyfy6ycTX3ffPf
0AlzrYJh9Hu7+1vGcjUAAAAr8TIS9GHl9dF2dr+D9pnVcOvT8NwZHABzqwG4
h5E5WtEHsV80xr5+Pr6W/fPBx8fy38Npr9jbeJBOMJL7d/1ZjxESxhK/AABg
tmiUlPS4HDmaR9Ufwe53RGKZP1dUVEQCgUDyfy/pey3zHEmUYhJYcA6sAwrg
bHrHdvo6tyaRNctEN9fTSkPsa+dXu/m/w+tb+q68mJBEgv+LADl493NCznlC
//f9YsyrBgAAJqH5GO2nqvZjO7UikbXviW4qWGTkUnZ/Y/an1f9Oc7SuXbuS
WrVqJbfi4mLiv6YdO08Lh8XuDAADcjUAZ8lljrTwqiWimwtVDgbZ10y1VKzy
2/9y39fov963re3gDfQc1ft9j+96AADIV2TDKl3jKkBuxeX8MZ+TJ0+uydFS
2ydFm9i56xUXid4VAK6i/6GfDSBaLmM7AxOqPozRiOgmw6/oNZR1vdRSNvhO
5vtbNuQu6xsNnqXn+/6ECfi+BwAAY7SeDfsuuwBjOz2k4UhGX+PCEYos7bbb
bqv534+oU5sUnHocWd7i1Op7n9EDRe8GgCbUqgHYD2sduZ+P8+wtpDEfVeXn
n3Df60RFuT2NB09a+AV/TpP0ja4Pju97AADQIxEOafZpA5NGiG4m2EyxZtfl
r2fkaHS8Jx33OXbsWEXGltom9ulFCgsLRe8KgC6oVQOwXq5rDSBHcy46/zvr
GvnhT9q/67vqYvb7/dUW6xsOnhaK6l8PlK4Pju98AADgCc18nRS3babal42s
xny/XpQxjuPKaRk52YABA2p+buJ9f+bmaekbzdUWLVokcI8AtKFWDcAaRtbs
BGejywewro09pmr/bmD0g+y58VZibjywRy7f96hXAwCAdPG9u4n/pi54Lgyq
kjXx17yTmY01v50MTYvFful7ra48LbWdcsopqFkDx0OtGoA5aA08nfdMb46G
sZ3ucvbjyutio1Hav1f+8nPsHHX6a9Y3GuBX/ztIyMmTcnuOtssvutUAACBM
PE7KX3pWV3+W9oHB2wY8VZSZh53br6ZPMf1jQkJvT605Z+i8abnkasjUwOlo
jaZi3DNn/mK6hhgAZMplzU7kaO40aAH7uvjNXvXfo3VorPMgOGWcPQ0HSENz
sqZjUJ8OAAB8kfUrSXHHlhhjAbplZGBn91L0J858YAcp6PlCRqaWS642e/Zs
YftGs5LU+o6pjWYnTtnS25W9pdqevoF19NSqHTOWkEPI1ACSaC6mp7+BHM39
PtzKviaOfU/995LnCOd8ABAllzGgyNUAALxDz1gLX5c2JLJpjeimgkPQ9QZq
sq/Tumr2Kc56YDvpd9si8tWVV5NEMJCsP6ObWp5G/4YZsrMlXj6WSx/JzVt2
Joe8LX96atVOnEBINCa6pQACVVaSwLghyNE8JJ4gpPYw5fWQrhGuJvp/m5jn
BdYFByfIJVe7+S30swAAZEVzDT3z/1a8+hfRTQUHyc7BuhQU5ZzpNBlNSPMn
CBkwm5CuAwpJ7wfZ2drGH6oDiFi86lasaovEMrOxRV8SMm8LOyMTnVu5cUPO
lh+tPraeebgBZBTfvZP4OrVCjuZBXV5kXw/VvmNCc95i90fffNG+hgNowBpF
AADeRWvNitudo9qv9d98KUkEykQ3FRzk3XffVcxzRp8/t/2bCXlOu6xMrX5T
4fkStuotPWcDdTTjRZ8a4LDImuX6auDXrRDdVLDA+h/43yspRUVFNXXvn376
KSn/+xPM8yS8eK64HQHgQK4GAOAtkY2rNfu2kdXLRDcTHOjVV1/NyLyCwepJ
oeL79pC/di80ntn0LFLWp7XL4/WwWb4hX+PbVswe45Ta5m4W3UIAe+hZcwDz
ssotkSCkDud6GI/HSe/evTNr3rt0IWUP/5l5rkQ/+j/RuwPAhEwNAMAbtLK0
5NqdkbDoZoJDDRkyRJF7Nf/dGeSj885Inj//7dQpuQZBzvnMaV2VeZoDMiNs
+vuG6B9mevdz9WOG8bQgO635JJJzy0cjopsJNmDOwfCgnxzzm1MU3/1PPvkk
6XRM05o1jNLPmfh+jYVBAQRDrgYAIK/IhlV4Rgx5oWMyeOsHPP/7EzPOp9ev
G0GuH/KZdp+ClaUJrE1jraPptPUyWWt4Zq9Hylqb1K5sDard8476eQYgIzr/
me/S81ADDzXo91PGNXBwiNRq9BvF/BFlZWXM/gXN1ca2Plv0bgDopjdXQ58J
AMAdImuWqfdtMW8J6LR7/SrS/9w/kO7HNVX0eV9Iy9QCox6s+Z3v9xPy1n8I
Ob0wrR/BGuNpQZbGyseyMzKvyc7erMjaULNWrc8M9KPBO4KFo9XHd3ZsifUG
PCrj+tcksy6Nzs1KlZSUqK77nVr7m2ZvAE6HWjUAADlozV+CujTQQu9/WGN3
Pj//d6RB7doZfd3lLU4lwWcmq77e+Ens9TzPvK4wI//ibd3fIqTnNEJ6zyDk
tlmETP+YkDmfeTsjM4NVOZvX1wtVO47oQ4MM6BpHWjVp1fNJYHynV/Wa9ut1
L2vtofaDFtX8TPRf7yv6FGobzdW2bdsmbqcAdECtGgCAewXGD0WWBobxcrT0
bU6zzOfMDerVS84xzELHcqTW8GL1i8GZzMrXbn7Tm/1FxVinrM3LWSO4XDRK
AhMexpoDoOlAQJml1bp+QfIaOO3XkkX/te2Sz+To+E69mRr6D+AGejO1kycR
cigourUAAEBp5SCRde+JbiI4kJ4MLXvL7vveeeedite94447uH1hOi8buEcq
XzOaqx0/jpCPd4jeC3upHS/MpQZuFFmznBS3P1fz+yGydrnopoID0MxLbW6H
Cwb/RH7o2Jbbr9DaCgoKRO9iznOb2rHx2oTnOGLo6TsdXXUq7y0T3VIAAO9K
zgXcqZV6/3ajB4tEQJWRHI1u9Fyr/O/npGHDhhl92xSalTVp0oQ7DwqyNHfL
p27tuHGEbPlF9B7YR60f7cW6PXCnRDik67siMHogSYQqRDcXHECxlpHKPKlH
Dyoj/W5bSL7u1DF5Hk24qpsyi+NswaD5hT28bCx7Hgoz5kZwysabcxbMoSdT
O2YsIRVR0S0FAPAemomoZh+dW5NEWanoZoJDGM3QUnPhpM8rPXPmTMX4C7U+
MMZnyCV1n2Gk737WY4QEwqL3wB6YSw3cTKuPkdzaNiOhma+Lbio4SPp3f+tb
9K85VH9oJTmzMEEu/ish980jZOlXhEzgzL9Kt/379+tqTzyhzMhkzcasytuQ
teVPq890yiTRLQQA8BatdQdo/kHnOgHvovdCdAtMHEaK2zfPO0PLpuf58VFH
HYWaNMkZHQ/qhTxJay41LxwDcCetPkayJm3cEJKIeCQcB13Sn6vRmnSq57Tc
vx8U22nKuVgvmfhdTSZ25BhCmv66NRlNSKNR4nMoL2zpWRtoW/yl+vG8dbro
FgIAeINWP5fmJ+ANqcyMnhM0/zJaf5ZLjpaiNSaDzqEG3pJrruaFPrhWptZ7
uugWAmTS6mPQ2vfIhlWimwkOQ9feZM0DQT09cVV+2U322gZ0c0CehI39ve6F
73ajdpcQUn+E+vEDAADrBCYOV+3nYl0tuSTC4ZrMLLJ6qWmZmdEMLVujRo2w
5gAo0P7g6Y/o73vLTitnpPUbAE6g+bxu8siqn0qIbiY40DfffJPRD6hTpw4Z
PHgw+br/Tclz56NLryInD9yfe0bDytJU5mTD5pwtVb8Gmf67R/24YUwtAIA1
AmMHI0tzKTqnM53LLrJ+ZTIXC69YRMLL3k3WEgbGD63JyZJZWccWpudlZmZo
6bLnHab52o4dHlvMEbhoP/q3k7X73F7obw+YrX4MeiFTA8G0srR8vy9AbhUV
Fdx69b+deWLNeTTzmodIQc8X9GUyPYuUr0fHfjogK0rlRaz5/PWst2nmpmft
z+w1FeyeOw51a5nmblY/XgAAYC6tmiSs4ekcqXoyq2rJ8to6tiDlLz9r+n3R
vHnzUJMGXHrHgcr+TFbrOPSZIbqF4FXJeTZ54zu7tMbanaCLz+cjZ512KjNT
e/T032ScV+FlC8jWQ4R88BMhv3uUcU1k1aXRjWZsNuRj6RlZdn4lI9aaplZm
a7Iex1zcPkf9XAQAAHOoZTJ0HhM8MxYne/4y4XkZowaNbuH3FpFEAGu92o3O
1U3Pj/DKxSQwaQQJTHg4WY+Y3Kr+d3re5LOlzr/U5nR6+ueyP7/WytRk339w
nkDBINU+Bq2vBlDDWj/80/N+RxrWqZ2RhRWcelx1rePnnzBfpyxcPRau+32c
LC3HcZ51hx/OxujzClY+BtqsytkwHhTrgAMAWE0to6lewzMiuomeED90gFR+
+xUpf+EpEhj1ICnuYM+YzFwys+x8BcRI3Vf4urRxzHkRWfueY+pL9NSqyd6H
1DoG72wW3ULwAlYGkr055boBzqR1Dv144e9J/dqZmdrGObO4r0fr3Om6oHrn
ZU1lYsGqrnB51RbCsva2MjNjo69T6tHoXu24IPMFADAumdtw+ih0LjWwVuyH
b0jw6UmkuP25wjMz36VtmLkZiOfk+kTFeXTVxcm2JsqDQo+Z3vGfMudqWscA
fWiwEr1uqV4rUPsOHHpy2PRt6tknZ+RiNC/LFo1GSb9+/Zg5Gv15zCfhDqk6
tnxzte/3i94Te2mtAw4AALlTmxeYjhMDa9T0E9s2Mz/L6NSS+Lr9kZT0vLx6
3N+kESRYOIo7fi9ZFxCPiz4kkK6qzx/3FSfnoHNDfqa2lY28X+gaJsjU1I8B
5k4Bq2itO0C/pxIR1L5DplxztJrz6cqLyKWXXMytNZs7dy6pX78+N0sDd8o3
WzujkJAfDojeC/ugPwAAYB61vi7W8LSG0X4ib0vVktXUkSEXc634gX0kvHQ+
8d/SLa/zITBpOAk+MooEC0cnc9TgIyMzstT0NV7VNiuytVQbRNAzTuS0RwgJ
hIU0z3J9Z/L3G+sTgNm0sjTUvkO6fPpG6WuIZ68FnsrJ+vTpw10TdM6cOSJ3
HUyUGhdqJFdr9VTVdcsj43gxlxoAQP7UxmAgSzOfGTmaIjsDKUTWLCP+7sYy
NBHnQ/raGOkZnZFszW56+tm1q7Ytu2xvmi3U+tDztohuHchCK0tDHwOo1PeI
r3MrQ999qVr7bLx50Vg1aeXl5QL2HOxgJFerN9w7eZLacejPn3oQAACIepYW
GP2g6OZJhc7P7ut2QU79RDoGJjB5BAnNnf5rzVlM9G6ABYxkrE7PUxN+X/Ie
x3/LZY6tWdPbx5640rYm2UZt7pQGI0S3DmQQGDMQWRrUyF6b3Iznilrff9k1
aqzt7bfftukIgGhGata8kKlpzaV263TRLQQAcC61/kwi5NFFb0xkNCcJL6zq
38WQnckuEQ6RQMEg7fOiY4vkeRGa9YZj8zM1dD+16lRY9QZ20dO/bvmUbc2x
jVof+jY8kwaDaN9B63vPjdcx0Mfs3CzXDC0br0YNNWnelkuu5oVMTet49Jgq
uoUAAM6j1sfBc2PjDK292P5cEnx0TNUve2TCBkjWKxa3O4dfm9j1/OR5RMeA
yiRVg6bnc+Hr0sa2a5GevnXPabY0xVY0N+PtL9b7hFwlSktIcceWyNLcLBFP
rg1B12ROlJXW5GORNcszxvbT9Y1q8rIOzU3LzFgZmpEcLV12ptajRw8TDxi4
GdYpOkzrWGCNAgCAw5Clmc/QvGgdWpCKqS9j7QCPCUwcburzd7fSm6v5u3cl
8T2/WN4efwUhZz/urT51PEHIESPRd4b8RTat0cxFaK0qOEcqK7MjFzOSo5n5
XVhYWEh69eqVsc4nAFX1NagrV6PfibI/Z9I6Dr0kfK4IAJArZGkmSiRIxbRX
NZ/HK+puOrcmoZn/SP4+eEeiopz7+fN1ae2ZHC2b3po1u65Pd8xR70/O+sSW
Zthm/ueoUYP8RDasUv3s0nHtIFb2OEzReZniO7BTSxIYN8Sz34OiJWsSgwES
27Et+XmmW+qc0bPJ4L2v9a3/LdtztWxamRrmgwAAL0OWZh7af6D9P5HPW8E9
IutX8u81Jw5Dtvorp+Rqb3+m3p/c6be8Cbbi3UOgRg20aH1mAxMeFt1E74jH
k2M06TwB5S8+Y/r8Zfluqfakr8mJPpEY9LiHVy6x/fxIf/9TG21LIhwWfUhq
6KlV83qmNutT0S0EALAfsjTz5Dq3OvqM3qZ2vtA5aUDJCbnavC38vuTpj1j6
p22ntjaB7PcNYFykaK3w7NvrEqV+Uv7Kc8TfQ/9aynZmJuj/OINibK8DzpPs
Lbmm/fihJLb1R9GHC/OqEe1jgPp1APAStXtT9HdzozdLQy0aJEIVGN+Zh8iH
G4j/FvV7RKuvX2r9yafWW/qnbae2r+g3QzY6F5rafFvoW1iHfnfQ9QAsn++s
Y8vkujDpdWV0ozXV9P0Nv7eQRFYvRWbmQHTsptPzM9Wt7TnVazJtWivsGCJT
0z4GISyjBgAegCzNPFpZGjI0SEmO7+Ss30nniAH9RNeq0XU9Wf3IusOr3ueY
ZX9WCF6fGeM+IVtg9ED0LWxmaN0jjS2Vt0TWvVc97i4STq7xCe5C823a7wg+
OaGq73GusfOhQ/Nkfurrel5yjXHfpecl5/sVnq0JvqbomVOt+1uElEeENdFS
t89G3wAAvAtZmnlU+7AdWybnbgWgwssX4nNnAVG5Gu0je2VeXrVn0XT8KwCl
OoYd34WmMytHS2VnqCeTR+T9daSk99V5nw9mUFuvIH2+tNSaGEbO6dTv201P
rVqdYYRssX4pciHUMkWZ6/MAwNuQpZmD9gPUvtvpMzyApEQiWXvGO1dw/5K/
VL/c7lzNS2Mhef3mBiMIiUpWjwe5Q9/CPjSb9F1+YW6ZQ/vmyd8JTB5BQrPf
RHYmqfCqJTmP9zU7PzNLIlRdWxeYNDznbM1Oesd/vvUfW5tli8qq7/5Go/j7
XBYS3UIAAHOhv2sOrWdnySyt0tmTB1RUNS8Qrr7nz95KKqq+A8Py1qjbKhol
/pu6sM+TK/5U9e84yGYSkanx+pKyjXdQW5ugzwzRrQOR0LewXk0tWkf964f7
rryIhGa9QeK+Q6KbDxbLpVaR9lGdmJ9pSdWgObVmTU+u1vIp25pjG7W+gWz9
IADwNrXvIPq9Ctr0fI8HxjxESMwZxRqpfIx+x9PvND1zPahtdF6oI8cQcsIE
Qs58lJChiwjZ9CMhX+4mZF+Z6L11HrrOu+/SNuzzZPJI0c2TmtZn1depJYn/
ssOUvzX/c++Md+g7A+M+IZNarTb6FvnLeUxnxxbVGULU2c/0wDwVb76ocU60
JCUDbiShd2dVnVCVoptritTYUL25WmTTGlvapSdTu2WqLU2xldp+v/2Z6NYB
AOQPWVp+9PZnRT+Hp9nZpFX552ZGt/ojCPldISHTPiJkKx6Hc8+ZyJplopvm
GVq5WmTte6b8HbXPnEzjPuk6C/RzztrPelX/PSLHrRropDXvARhjaF60ji1J
eNVS0U0HG9E1IgIFg/jPd8cPJZX//Vx0My2ld66H5PEYO5gkyoOWt4mO7Thm
rHp/udc0y5thO7V+EACAmyWCQWRpBunt04qom0/Vng2YLS4/07PRZ1aLvrT1
0DgCc427dueQyEZ7npHCYfED+ywfj6a2NoFsmdrczfz97I1xn56hlaVFitaK
bqK7xOPJua9yzdHoOouhma+Lbj3YLLJxNXeeNDeO5TSD3lzNrmffA1TWv0z1
j2WiNu5Ttn0FAG/xX9ceWZoBTvteTuVnZozbFLHRcaL0+/RAwJbDJVT4vUXs
+8sPNohumqeprj24bkXer6823kG2OURune6N7BDYNLM0rOWZk8jqZYbmkPdi
ZgLq32XhlYtFN084vfOs2dF/1xr/SeeLkMntKhki+gYA4EZq3yfAlqgod0RN
Gl0vYNan7szOtLY/PE7IV7stO3RCJcpKmOcL7nucIfL+OvZ83m2bJT/7+VLr
O8v0fDZc6Z3sEDJpZWmi5z1wm1zmV6f9Dvrz+D7xLl7/1Ne5FYl+uFF08xyF
PsPU+nzZ8Xl693P+92WDkVXX1Lilf9526BsAgCwiRev4z44/WC+6eY5E57US
WZMWTxDyzmZrM7TGowk5uuBwnVtq6zfz8NZ3ZvW4reyfOarq95qMNq8tdH4J
mTIGqvy5Rxm1T+bM0QXmSIQqkmOkst8nf4/LTHl9tc+vTHP2v6My7lO2zzVU
Q5ZmLrW5r1CLBumSn70OLZjnB50XTJZ1BqxAr0s0bxR57VJ71jZSsmkP1cZ9
okYNANyE9wwL/V22wMThwvq0qXGcZuZmR4ysfs3Zn1a/Ps3qrLDwi8Prh+bT
Xinuv6NRUtzu3MyMpntX0a0CBl4uYMb6BGp9SbqVhkzYAYfwyjoMgCzNbIGC
h5ChgS7hFYvxuTOB6DGgavOp+Sss+7NC8PoGqFEDALfgfWfQtX5AiT7bs7tf
a/ZcaKnXoq9Lx4qKsuWX/PI1N+dqld/9V5nPYE5ux6LZmWLMTKeWpry22rPo
RqOq18mUgVp2iH6zXNTmQcA9vX5a6xz5uv0RORrUoP123rmC88QYUbkafaxN
v/+98H2JtQkAwO143w+0fgYy6ZlbwQzp6wmYlZ/R7yQn14CEotVtPO2R3Pdv
1beiW5+78peeycpmWoluEmhg3dea9ZlXy9R6TDXlTziC2n46+foE+iFLM4dd
/Q1wPzqfp/9a/npiyNLyoydT89/YmcR2bTf176rNpUbXzpYJ6tcBwK143xHo
pympfZ/S+ZXoHHT5MLMGLVV75tbvoD2l2muHZ2+nFxLywwHRLddP0ef9862i
mwQaeGPYzLpXUfvsj5VoWj3UqMkLWVr+tGrScCwhHc1witufyzxPApNGiG6e
VETUqvWcxv/OlAnq1wHAjRLhMPsZC+ZwUlD7Dk3O7RrLfUAW/e6Y/rG5NWhu
zc/U0HqWMwr1H4e/vy+6xdpiP/9PcR7RtSTB+Vj3ub6u55vy2nRcZ2PO+A66
rfzGlD8jHGrU5IQsLX+i52wyIvXsbtYnhNw2q/r+n/dssO5wQuqPIKThyOqx
bOlrGNE63N7TCRm1lJBNPxLy2U5CfjpISAhT53NF1q/knieRNctFN09aWp9T
X5fWJL7nF1P+ViDsnZzJK2ueA4A8eN8H8d27RDfNUdS+N430a80exzllXVWf
ygP9ze2+6nVE9RyXJx2+JC3rnAL3KO7QXJmrTxxuymvvLuGf13WGVdduykDt
GgjuY/b3pNfoqUlzwrGk863SdYdpbmbl2uLZG10zqc0zhLz8f4R8s0/oIXAM
XpZG546IvO/wTpAEEr5izVzNjDWLKC/lTEeOwfM2AHCHePFBR/bVnEbtu5L2
fXNhVo5Gn+3KWoumR3lUvW+R2t74t+iW8imymHFDRDcJchBZt8LS66fanCm0
VlMGmH9YHsjSjNObo4maAyt9LtcjVGpnRWzd3/LutSJRWsIeX3Jj56ovqIjo
5nkKvcbRdUGsvgZ6ZX4xjPsEALfg1qYdwIO/FLOyNDNyNPr7E1fK9Z2Zr3Al
IZ1eUD9uW8wptzdVIqIcZ417TvcJTHiYeW0w6573sbX88/rRNab8CeFQo+Z+
kQ2rkKUZpGdsp93HkfYx8llzW9R2y1T55mfniseJ7/ILlc/lCgaR6lUhQQS1
z3N41ZK8X99LOdMdc/j76tUMHQCcBWsQaMs3S6M9Gjou4cgC4/mZl2vQcvHx
DkJOmcQ+jle/Jrp1ShjrKQ/fpedZmqm1fpp/jaiQYPllL90fyKq4Qwv0J3Lk
pJo0M9dBcsLWYGT1/bYs4+JZyv/+RN7jJcAakaK13M9zbPvWvF/fS+M+m2Lc
JwA4GO9aD9W0nhmr9W/pNb5gOSH1hhvL0Ny8JqdIoSghF/2FfVxXOGwO98D4
oZnPlEc9ILpJYFAiGGBeI3xd2hASzT/wouc1nTeIdV73mWHCDjiA2n18SILM
UGa878rA2EGim+ZY4aXzhdekpTI0Oh+jnVkXXYOgwYjqNQns+Hu0Zu3rvZYd
RiESZaWM75vWyZo1cIZEKJTsAyjep06tTHmf1L4zZcrU8LwNAJyKN0YJz5Kr
Gc3SjI7pRA2aecojhJw4UXmMe00X3bJMxR1b4LMnEd5canQ+FSPr/mZb8IXc
z2jV+swTVopuHfDwviuT94wxDyyQkyO6nnrZyAd01aRZgX7OJq3i5/NGNzp3
OO3H0Pv4+VvyeyZI6/qjsepnYIu+rH7NAbMJOWFCfm38zQR5cobyl59T1j1t
+0l0syALndeDXguz36vyV54z5fXVzveFX5jyJxwBa4EDgNNw+7+dW4tumiNo
jb/IztLompr0Wk+ftyJHc4b1PyiPNX1/nILOT6joX/3lcdHNgjzxrq3+my+1
9Hl0b0lq1G6fzd6/+g767EIm3vckHe8EmWjfobhjS9vHdqavJWBWfpY+l2s0
/8cFOaN9Lj3rEfE2t+dq/us6ZH7H0PUHwJF4Yz8TFeV5v7bacyha/xmQaEkK
tWsRAICdVMf07/hZdPOE0jOXSXo/t7Lq9nj8CuN9UeRo1vrDY8rjXhYW3apq
4ZVLcA8qKV7tb6DgobxfW63vXC5Bv5muLYJn0O6BOVj1S2ZpNo7tNHs+NPo6
Mz5x5ufQaLZWexghH7iwpCu2c7vyedxLz4puFqgITBphWQ2q2rl/0sSq80WS
IcBYCxwAnMKOfpwbafV1s58Zv7O5umYCOZrzqD2Hd8qxL+lxOfM8K+l1peim
gQkCYwezM7VxQ/J+7f6z2Oc2na9RBn1n4hm0W/C+L0FJrX9B12jMtybNzPU4
09dBcsp3pl50rGmzKbntL13v5edDoluuX/SfRcrPnAlzCoCFKitJcfvmymeo
G1aZ8vJ0HlXe+T3wXVP+hCNgLXAAEI07Z3CBt+cM1porLf0ZUnmUkJ7Tcuur
0TUJxr5HSFCC+hGnOxRUfy+ccm9Q3O4cdv3j91+LbhqYJDB6oCXPLuh6nqxz
m47tiCdMarxAas+gI7hldAzUpumnVvceLBxt+HXNHMNJX+e5jc75jszXwWDu
NWt/f190q/XxXfGnzOdwva8W3STQIbJ6qfIa0LEFIZXmLLhz9Fj+uT3ZnNhO
ONSoAYBImDONLbxyse7xF3M+qx4fkEv/VJa+qVv874Dz8zQ6HzXuQz0gFiO+
rucz3+vI2vfyeulWT7HP7xWSxLFNxzj38wtV17ASP7u+tucVopvmOGpZmpFr
vpkZGl1nk95nyzBWXA29zz6Sc03J3iasEN1adYlQBfoOLsa6HtB6djPQ+RLU
1hn5fr8pf0Y4tesf+ggAYBW1+iuz5711E60xnqk+Sq79V+Ro4tB5keuqZJ5O
EP3nJuRpHsFb26u4bbOq+6KQ4dfdvIt9fp8vyRQ6U9byr60gHq9PEd/7i+im
OYpa3yvX673ZtWhe7KPonWdtyjrRLeVjnVOJQJnoZoFOvPsOs/p/S//LP6+P
Kqie99nt1GrU0EcAAKuY+WxUFnTOArUsLZUz3vW2vv4prVuj/TQR61xBJvpd
e+JE5+ZpwUfHMM85kBOv/1x6b++8Xpd3jstQa6LWXwaxWGsTe70/wWJWlmZG
jkbnnPBqhsayt5SQ859RP2aLvhTdSjbWeQXuEn5vIbtuff1KU17/+ff55/Ww
xab8CeHUcnFc5wDAbLyxBl7u+9J1TLWytLmbCWk0Sl9f9bZZhEQqRe8VpOPd
f9D51USj82Xg8+gtvHvr6Kf/NvyavBouWeYQcfqaIl7FrU07eEB00xzDjCxt
3pb8cjQnr8fpFOu+J+SECezjd0YhISFzprUyFfoOcgiMYc+vataYob4q6xM4
oR9sBtSoAYAdeH06s9Zoditftz8yj4uvSxuy6ZNi3X3YJqMJWezQZ5hex3t2
JTpriO1SrnOPPrE3lPS9VvG++7t3M/x6oUr+dUkGvBo19JXFwRoE2vLJ0mht
6cSVhDRQmQNJ7R4SNWi5o+u7dPg7+5g+ukZ06zLF9+9ljPUsFd0sMIDOBVHc
QflsNfme5jEXRLozH5X7OxQ1agBgNbU+nZfxjsvy6+4iXZ+v1N13HTBb9J6A
Gt737GUvi20X7/xLBCV5YAhcvDncYz98Y/g1jx3HPs/LzOmOC4Uxn86SKCtF
n0KD0bUHjI7pTOVnuHfM35/+ojy+J00U3apM2f0HX6eWopsEeeDNBeG7tA0h
0fwnbthXJn/exLtuypIZAoBYrDFleI6srJXf264l6dH/vZz7r+BsvDyNroso
ku+yC3A/6mGB8UMV730+ayL+tYh9nk80ZxoW4TDm0zn8PS5Dn4KD3herZWms
MQF0LT76PdXQYC0aPgPm2lbMfi9+Oii6ZYf5u3fFZ08yvGesdG1wUpn/RDKP
rZE7b1J77lYWFt06AHAzjMnIFI1GSVFREVkzaghZ3uJUsrHV6WRty9PIgK7D
Sa0bl5JavT4gte7bq9p/pesNzPxE9J6AXrw87dix4trEGquB8dfekigPsusT
S/yGXo+u1cU6z+ncjzLAs2dn4PUp/Dd1Ed004fSuE55Cc7T+s3LP0JCjWe9O
xvpT7zvleMfjinMrvne36FaBCVSvr/H8F+RszJkLWpZrCa+fMHqZ6JYBgFvx
7tnpnGGySiQSJBwOk59//pk8//zzZPLkyaRr167kqKOOIvXr1ye1atXSt9Vr
RGq1K1Rck+l6A2GsN+AqvO9Xus6ZKOEVi5BzAym9o7viHAiMG2L49WSu4cIc
auKpzR0RP+Sg4h0B1I4N69pO5+Oiz+aQoznTLyXKY99nhuhWVYvtzJx71Xf5
n0Q3CUwUmPAw8xoSKHgo79fmfY/e/KYJDXeAtz9zXn8fANyNu/aWJM+xfvzx
R1K7du1k/tWwYUNSr149/XmZ3q1OXVJrUEWyHxVAvbArqc1FI4r/xs7Mz2Zk
3QpxjQLbRT/caOqYX15fWZY5HnmfY+QL1lOrvYqsWS66eULlkqX5yglpOia3
DK3usOr6CoxZslf2+yB6DaOU4KNj8BxOcoGxg9mZ2oT8O66NODVqO3wmNFyw
RKLqejkc/QQAMIcXxnm++eab5udnjK3vfZIskudRanlaZf7l84bw7rsSpSVi
GgTCsOZaotmFUayaFzoXkAww5lMcvXVXXsO772UdH7U16HjnNa23iCcE7qCH
OTVPCxQMynxGvnun6CaBBQJjHmJeU8IrFuf1uk+uZ19vrnvdpIYLhn4CAJiF
l6fJpLS0lNx8882W52l0vCi4l1qeJmLsbmzrj9x7r/CSefY3CIRi1f3kM4+e
F8d8iqw19QJef4Le13tWIl51vztQNUtL5eK5rtmJMZ3OkP2eOSVP83VqJW2/
HtLE48n5ecx+9hqLs5+71RkmR3aPfgIAmCGycbXnniP/9NNPihzsxBNPJEcf
fTRp3LgxqVu3bs3YUOVcaY1JrfpNqrbGzH+n40jBvdTuY0Tcs2iNDSrpebn9
jQJxKqPs/nI4ZOjlZJ9nTOa80InUrldeVsJZ4zSVh9Msjd6b0rHWejI0Or8P
1jlyFqfmaWY9ewHnS4TDzGuM76pL8nrdEUvZ16HV35rUcMEaj0Y/AQDyk72O
thf6voWFhRkZGP3/Z/y7jnEWtO8UqiTk0KFDqE+TiNp7bst3azxOYj98QyJr
3yMkFiO+Ky9WzdOSWUp5uQ0NA6dgjfmMrF5q+PV4mZMMMJbDPmpZWj5jkt2u
7OF7VLM0io7TbDBSX5Z2+xxxcw8AX/a1xin34unfF/msXwPuwJu7Mrx8geHX
/GI3+1p00V9MbLhA6CcAQD7ie3/xXG0alV1Tlk7POAva902JRCIZr3XLLbfY
vDdgJqF5WiJOSu88vIYjrT3TytKq87SgxQ0DJwnNegNjPnXCWA778K5Psvcn
1FR+/QW/trj/DWTB5/rXG8C4TmfLfg7rFOGVi/FZ9Jhg4Wh2XzFifJGSJpwa
LhHzoJgN/QQAyEfJbdd7vjYtlafpmbOE1Z9dsmRJxmv17t1bwF5B3qLRZK18
gxH89//eudY2IeEv1pWfZeQodyK/9Ro6ttPM6zbGfEK+vLCmkRHFbZsxj8uK
eybkNEeaU8YOAl/2dXSXX3SLDotsWEUqv/1KdDPARr7OrRXXnfIXnzH8erxx
O0+tN7HRAqGfAABGJIIBT/Z/s8dmTp8+Xdf4zglT2ONVtMaOgrOFVy3JGA/R
cEhEdZyNlXh1+mqb7J9XYPN1aWPqmDqZ+5Ky54Wi8bI0r8/VxDouv7RrQzoN
/FJ3joaaNHehYxdQ1wJOEJo7g/3cLRox9HrlEfY16ugCkxsuCMZ8AoARvD5w
IlAmummWyc6+KD3PiAt68jOL7NecO9fiIiYwDT3Xs8//4wb5uOdB66etbU9k
3QrkaaALaw61fPILmTMnjOWwFu/a5OU50yh6DPZd/IfktrdqG3XL30itoTFd
OVr9EYS8s1n0HgCAm/kuPY/RZ3ze8OsdVcC+XlVETWy0IDL3gQDAOtlraNMt
MH6o6GZZKj33umtooa5+7fIr+qtmFrTGLf11i4qK7NshyAurHqxX/2Xcc+Eo
i5/Daa3liXtWSGGdu/nWA8mcOclcfyeSl8d5JhIJUlFRQRYtWkSefvppcttt
tyX7A0cccQR7bfCaNcIbkVonXUJqXT2b/fxuOdYbAID8hd6eqrw+d2xp+PWe
WMf+Hn18rYmNFojXB0I/AQBYeH3g2K4doptmGcW8aRo5Wse7P9LM0ii1tQ3A
4eJx4uv2x5osgr7XdxV+zT0n6g23tjmBicNzztPAu8zOV2XOnPDs2Xzx3buY
52DJrVeKbpppZs2aRfr165fMyvr27UuaN29OjjrqKNKwYUP1zEzvVrsuqTWw
NHku9p5BSNDYUCwAAKbiDs1N6yeEouzv0SPHmNxoQWTuAwGA+fy3dFNcX/3X
tBXdLEtl5Gnt1GvTaJamJ6/IXouAPpcGd4kfOpjM0VK56WNP/kv13Njhs64t
rDF8yNOAh3W+VEx92fDryZw5Ycyn+XjP5eLFh0Q3zRSlpaXmZGYa2/Gtb8D9
GgBYwuy5IWTOnGTuAwGAueIH9nlufAYdg6m3No3Olab3mGTXvPXq1cumPQKr
vHTTeNXz46+brPvbuWZpXp/v2+tYYz593S7I6zV5fWUZyHwfYDcvjPOMRCLJ
WjQ7MrWSkhLRuwuSS0TCJL53t+hmgM1461yRykpDryd75oQxnwCgB68fLLPk
XGkatWmp8Z0196WXnqf5umeffTbW9pRIour+afGVd6jmaS2e1PdadF4dmuPS
Ggddf7s8mHOeJtO9K+QuEapgnhf0PDbqzrfl7UvKfh9gp8CoBz3Tj9i2bRuZ
MWOGpXka5l0FK2VnKuAtrBq1fOaGkPl7FOt8AoAeXrsvL1ydNceZxvjOXI5J
3bp1M1574cKFNuwRWCURDpMtnbuq5ml0i2g81vP7/TXnxE033aTrb/OeISJP
AzWsfnJo1huGX0/mzIm3b3WHiW6Zu8R2bvPk9Sg7A6P1a+Xl5SQQCJAVn5eS
DiO+IbV6FmVuN71Hat28itR6KEBqdV9Duo5ckXzuhnWMwFRx9QUsvPZZhUwV
017BmE+dMDcEAGjxWm3arE9IdT2aSm1a+vjOXPoau3btUvSvw+GwDXsFlolG
k+//kYMDqnkazWjVZI8v1nOvZCRPw9qeUPHa35RjPi+/MK/X5PWVozGTGi2Q
zPcBdinpeYWn+hFU9twO6bXoavdfqa3RKEIWfnH49bLzNACjYtt+Sq7ZSD+D
Jb2vTo7rzKbIUu7qIaClIAqzlr1tM8OvJ/NzNwr9BADgiR/c76lnym9/9us1
MD3zysrT0sd35npfMHv27IzXput9gfvR9//ePrO1a9RUsoXsPI3eO+lRNvTu
nPI0gEQwwD43osbHfD6xTt6+5ORV7H0bvUx0y9whfvCAp/oRKdnPzlJ5WrL+
XeO7os8MQmJZ5UONGzdGngamSK1RntrKX3g6499Zz9HxLM57fF3aWD7mU5Ya
Loz5BAAe7lpc+/eKbprpFnz+6/WvXeYz5fRrYr5j6Fq3bp3x2s2aGX/WA85B
z4HvO7bVvEfqN1P9dbLvvyp1zP1K51ALjBuCPA1y4uvUCmM+deLtG60fAm1e
q3GnsmvTUvkX755LTy1z+mvVr1/fxr2BvCUSJLxyMQkUPER83c5PjpujG821
/Nd3SH5G6He5XbTG8bE+s+A9WOdTP4z5BAAWL6zFlRIIE1JnGCNP+7U2jT4r
NuN4HHfccRl94ttvv93CvQIr0GdzdAs+NkbR19C6T9LqNzRt2tTQ+m0lt9+s
K0vD2p6QUv7yc4rzo2SAvnn7eI4cI29fssEI9r4FjZf0eYZX+hHpsuvS6HVf
T5a25u+LmK9ntH4ZnCEwdrCu7+hEoMyW9mj1DbL7Nug7eBNrTpF8zgWZn7tR
MueFAGCMl+pbmoxOu/Zl1ab1/bWmiNv/CYd0/Y1YLKZ4Xj137lwL9wrMQPsT
9N6P9Zwue5sw5SPN+yW1fsOxxx5r6Pwo7tBcV19d9ntY0C++5xf29Ywxj45e
j66Rty/J6yc/tV50y5yNW+N+6IDopllGMW+ajvGddH2jlQ9N0f+aWBfcVfTW
j9Nac8slEsq/O36oanuRp3kX6zzNZ8ynzJkTxnwCQDov1aZl9HWzatNunV79
M2YcD7qeV3aetmTJEmt2CvIS371LV36W0R8d9WByDc98atSy55uePn26Zltj
O7frbqOMn18wzteppfIcmfGa4deT+dnzix+y9+2+eaJb5mz+q9sqzjH/LZeJ
bpal0q/jZ16nXM+IlaVpXZ+Rp7lbcMq4jO/h1HhPxWfjpi6Wt4VVc5R97qHv
ACms8zSfPE3mfgLGfAJAOq/UpimeG6f1V4/oVN1fjR/YZ8rxyB6vgfXunSvh
92nnUx1aJPsZgYnDMvoWA2Zr52m8fkP//v1zHtNTeoe+sZ4yfn4hP6wxn3Q+
n3w0HClnP5muJcL6LNN5AoCN9xwqsn6l6KZZRjFvmsZ3QWqtcK28InsuAPQd
3CXhK07Ok5asAa4oT/43Vk4RXmX9M1bW5zKyaU3Nv+vJ28A7zB7zScmap1Ey
198BgH5eqU1TZGlZ6xCEotU/x5vrPdfjwcrTQD5hnTVqrDmns+/F9ORpqE0D
o2I/fsc8VxKhCsOvyetLlkswz9iRBex98xs/XFJj9iU6thTdLEtlXMPbqdem
pa8VrgV9Bzmknr2xPht2fUdz1xqIRpO5H6vPi7U9vYuVpyXPmZj2elk8MmdO
GPMJALwsTba5E5jzmaTlaXcNVa9N81/TLvnvFRUVxO/3J7OyOXPmJPvS6dvM
mTPJ22+/nfx33npfIJ875ujL1GjNS7pc8zTe5xV5Gujl66xc57PiLeMdv/lb
2Of63lITGy3IhJXsfXtkleiWOZMXr0N6atNS4zv1HpOFCxdmvG6DBg1s2huw
SmD0QGGfC96ajahtBx7W+RGap7FgvQovjvmsP0J0ywDALrzvVJn6wNzx7Yyc
KzBpeHL/D1VtG1qdTl4+6yRy7bFNyKnHHkNq166tyMdy2TD/ibwq44TUHZ77
uM958+ZlnCN16tRR/Tslfa9V7QOnspKyYX+2cG/BzSpe/YvyvLn0PMOvVxJi
n+t/LTKvzaIs+pK9b93fEt0y5+Fl/TJr1V27Ni01vjO10VxFS/Zzlh49etiw
N2ClVF+b/s98ar9mz56dPCcaN25MQiF9a2PpfQYn6/N0yF35y8+afl6w1syu
N9ykBgsmc/0dAKjzwjhPbpaWVpuWyrlo3ftH551Buh/XlDSsk192hjzNe2Z+
oq9GbelXh38nuw5BtYaxMqrZDw4ve9f6HQVXi+/bwzx3EuVBw695BGMOtYv/
amKjBYkl2J/h2g8nl8yDX9E1r2XvS2TrOU27Ni19fGcun7PTTz8dfQfJ+Lqe
n3z/I+tWGH4NOj4i1/khKL3rgXvhcwv6JEpLlOdG22ZV/xA3/JoyZ068fRv7
nuiWAYDVZK/zVlt3pVajEzL6qnR8Zu8L2ujOxho2bJjsy9CtT58+pG/fvqR3
7941/y173Ub0h72B9fwtezt67OGfX7x4se48Tc9Yz9iu7TbsJbidr0tr5T3U
P/5u+PV+M155ntOMTQZHYw41TbxrUyIYEN00SzR/kijWBk8/Nzrdv5mZpenJ
KeLxuOI7YcGCBTbsFVgpVZ8WWZvfDXb2uREOh3X/bVa9EdYiAB5WDht6d7bh
1/PimE8Z9g0A+LxQm8Z7XpA91jM7+6oZe1e1XXJMU/LnP/+ZTJkyhWzdupWU
l5fn1IZgMJjcwBtmf6qvRm3K2uqfX7p0qeK8443hoOswquZp7c6xcU/BzSr+
8TflmM8urQ2/Hm/+wOLcLpeOxNu3GR+LbpkzRD7YIH1fIl3NXKyndWXmaROm
sOfy1jumevv27bq/E8A9UplW8JH8HjRk91f1rPtK1xf1XXHR4fOxQ3MSXrU0
+W8i10kAZyv/2xTFuVE2cEBer9lolPK7tK4kYz7rc56ny7A2EwAo8cb7yFSb
ppaldXrWr1p71qZxQ7Kh1Wnk4MVnk/DCOaJ3BVxGNcdN277bT8jy5csV5x8r
s40fOogxGmAaOuaMdQ7R7wYj3tnMPsc/2WFywwXAc2d1gTEPsc+l/XtFN810
NVlazyLmWE/677zrc6Rora6/8eSTT2a8dv369S3eK7AKrf2iG83S0udPy0e/
fv0yzo9Jkybl1J743l8y/ht37U/wvNj2rewxn3HjYz4nrPDemM+n1otuGQBY
ITBmoNT342p5Bv237DkoUlvHoxqR5S1OPfw8uXNrTJIDOVMdZ5y2nTqZnaex
6hn1jPWU5fML9vB1aaM8h141NunZx9vZ5/jr/zK50QJEY+x9k2Ue5Xx4oc49
JWMdW8ZYz3lbzDkedP6I9O8DOpcaOB8rO7PiuTUdK5F+fvTq1Suv10OeBmqK
25+rOD+iH//T8OvJ/HzqhQ/Y+3bfPNEtAwCz8fp7gbGDRTfNFFq1QalnIIMG
Darpj9SrVy8jR6s5JhMeFrsz4Fp6a9R6vbhLkacFAllzDiUSmlka+sCQKzpf
mmJMWmdjYz73lrLP70dWm9xoQZqMlveZej68ci1S3ANm1abN+qT658w4Hjfd
dFPG69N8DZwplZ/p+X42K2umc+kZWZOAJ7v9WNsT0pUNuUtxDpfe3zev12SN
i5QhT4twnr3VGVbVjRfdOAAwlf/qS9hjMw4dFN20vNWMxdDI0lIWLVpEPvvs
M1LyqnIuoeQx8R0SsyPgenpr1JJbs1sz+sdlZWUZr0XnL0ZtGpiNN+YzESjT
/mWG2sOU5/ZASZablXldMqO8VJuW8b5n1aYV/poZm3U8GjRogLWMXEJ3jta2
Wc3c//mi86VlzPNbp46p+yDj5xeMq/z8U/YzgljM8GvK/H16FGf9Ip8Ec8kC
QDWZ+7+5ZmnpfJddoDgm/psvta3tIKe+M3XmaQ/6SK0jjuPWp/mv76jZX4/9
+K2gvQQ3Y67z+ZqxMZ+sGq4+M0xusCAyj1Exyiu1aYp7v/TaoAHVWVf8wD7T
jkd2vTLyNOdKlJbUjPPkbQmT15LIztPU1gTXI7s+TYb7ATAXa8xn6J1phl+P
930qQ542aRV73yauFN0yADCLrP3ffLI0Wosha8YIYtF5l3jr/Si2a+cy1+uK
7dym/ey7YwtxOwmuRrOz7PPJ6Dqfx41TntfXvW5ygwVBnpZJ5mdz6RR9i/Ta
tLQcIzD+Yd3Hg17f6RyZ9LkJ/Z90PtdwOFzz79lZybvvSlLkCabRnCMiB9l5
GkA21jqfpXf1MPx6vDlJH1pgYqMFWfIV+goAMpO1/6uVpRVqzN/DOy50LBRA
vuZy1j1kbs0HKJ41l/S4XDNPc/tnGMSh9RNmXf9Omqg8p7u9bEGjBeF9br1G
1r5ENmbfIi1PS9WNxQ/uzzgOWy88i/yzzRnkhdZnkcmTJ5NzzjmHNG3alNSu
XVt1XXHexlrvGbwt+xxJfwaXq/DKJdJ+hsEclV9uZtdiRCOGX7PpGOX19YQJ
JjZaEDpPGq+vEDO+LCoAOITvqoulq037YX9+WRrFmksW87GCmfSuTVDrnu2k
Vu3Dc6HE9/yiXZtWtcUPHhC4d+B2vk4tldnImy/m/DqnTFKe050luj2Tec6X
XHgh1+c+p2PUpgUfHUM2tTqd3H3i0eR3Desbysx4W5MmTQQeBXAqM/M0KrJx
tSlzu4G8ijs0V475nGW8AP23k9nX2HCliY0W5FhGrT7dDqFMA8DVYj//T7r+
L11HpYHKWDo9WRol23EB56H9A901apdMrPm9kt5Xa2Zp/h6XCdwzkIFZzxSa
TUGeJjsv1KZxs7S02rTUmoqf/d+H5EyDGRpdV1zrZzDWE1iyz5O5c+eKbhJI
rvz5JxXX/ZL+Nxh+vdHL2NfZHyV4PPzoGva+TcAcagCuFigYJF1tWq/p+Wdp
kQ2rmMcl8sEGS9sO3vOO3nGfA8tIPEFIfN8eXbVpsW0/id41cDnumM9IbmM5
WOM9L5NovCfmUJN3DtYU1fkjzu6VkafRjZeDHVGvHmnTpg259957yUsvvURm
zJiRnCstfZ60bKFQiCxZsoTMnDmTzJo1i5SUlNi45+AmjRo1yjjf5syZI7pJ
ILnKr79g9xNUrmlqPt3Jvs7O32JywwVAXwFAPolwSLrnyW9/ln+WRvGetQNY
Qe+4TzqfaUmfa7Rr065pK3qXQAaJBPP8ynX8D2s9guslWY+A8nofWfbaNN77
m9rq1mugWkvW4chG5B9/OIn82OV80bsCkmvcuHHGuUczWACr0bWvFNf/6a8a
eq3yCPs6+8B8kxstQFWXirlvtR8W3TIAMIo7376/WHTTDKs3nH2t+sPjub2O
/7r2yoyie1drGg2ep3W/ltpufCWsqzat8ruvRe8SSMKMMZ9NRivP5b6S3ebx
PrOyi/+yU+raNK1rM31Od8YZZzBztF7HH5lcgyB1PMqG3CV6d0BydF699HNw
+vTpopsEHlD+wtOK67+v2x8Nv96JE5TX2qtfM7HBAh09lv1d4qX5IQBk4uvc
SjnmvefloptlmNp4DH9Fbq8l87N2cKa+M/RlasuvUOYbmX0Y1ECAeSKrlynP
sw7Nc3oN1nn89/ctarAgXp1DzX9TF2m/L/VkadTbb7+dkWF0OuFYsrzFqZnH
pG0zw+OfAPTKztOmTZsmukngAZXffsWuzwiFDL1em6eV19uWT5ncaEFun8P+
Ppn1qeiWAUCuIkVrpeoDl4XMGedJRd5fxzw2dJ0jAKvs9OvL0964brhqnubW
zzA4E3cOtWBA1+/7yr2RM3kxT5N9nKeeLC2Fjqs7//zzybiCMcxjUnL7TWJ2
Ajwlu0aysLBQdJPAI5hjPqe9Yui1WN+nx483ucGCeH1+CACZyDY/GK82rcfU
3F+LOw42xzm4AXLFGheXvXW8m51v1HyGo1HRuwGSYdUyV0zV10/mzWm5eZfF
jbYZ7zso1+c5buK76hLOnBE+0U3Lm9qclmr3PZVfbWEek/huyU54cCTkaSBK
+QtPmTbms/tb7GtvwuQ2ixCuRJ4GIAuZninz5q6kW5mBUuPA2MFSZY3gHnrX
JTh0STOpPsPgbKw51IJP6HtYzMuZfjpocaNt5rVnzjLXphnN0qjA6AeV95Sd
W9vTcPA85GkgSnjpfPbzFQPj3CesYF9/Q5UWNFwA3ncMALhHZMMq9njG99eL
bpohZtcFsI5NoGCQuY0GYNC7LsHfbpzI7rcEykTvAkgoNG+G8nxrd46u3+Vd
nyskK6P0Wp7GrY91ObV5WPW8l7JmjOAOyNNApOL2zZX3lquX5vw6T65nX4MD
kkxB6cX5IQBkI9tYT17fd3epsddDfxhEqj1MO087/96vcY6CbRJlpez8Vscc
arx8Qka8z6tsZK1NyzdL4x2XyAfufFYJ7oM8DUQyYz1w6i+b2NfhkhzXlnMq
L84PASAbmfrBvGvSLQbmTaO4/WGsRQA2uX++dp5Wf2ilcn6eA/tENx0kxppD
jdY6a2HNCXjDGzY0WACvjOHw39BJqmdylFqWprduQLZnleA+yNNApNC7s025
Bv6tiH0d9kuSp3mtnh1ANjQXYl3r3HgvHkvw+75GM370h0G0T3fmPubTrXk4
uEfZkLtyfu7Mm3dX1mewXhjDEd+zS6pncpTW2sp63z9fp5bKuSLGDbG28QC/
KioqUuRpc+fOFd0s8JJ4jPn9QNcJz8WzG9nX4lIDc2I7FfI0APcKTBymuM75
urhzrtwBs80fX8OqVUaeBnbiZRCK7927/inFvSy4Q/nfn1BcF/1XX6L6O3TN
Ada5++kOmxptMy/kaTI+czp1cv5ZWiIUki5nBHdh5WkLFy4U3SzwGDPGfD62
hn09puvPycIr9ewAMiru2EKK/t4On/m1aRT6w+AEJ4/YpytT29OupevvZcEd
Yju3sedQU1kDo8uL7PNWljmFs3lhThTZviPVxnnm8r5F1r7H/nxUlFvXeIA0
rDyN/jcAO9FaNMW1sEPznF6j7wz2NbkyblGjBfDC8zcAGcX3/MIe67l3t+im
5Yz3PJn+d6OY3wEuv1cAd+o9fr6uPK2w+zOk9O6eopsLHkHX9My+PoY++Vfy
ni0YDCp+/vRC5TnbeLSAhtuENydKnxmiW2YOGefb511b+83M7XVkrNsDd1my
ZAnyNBCOdy+lZ/2ilAueU16TjxhlYaMF8MLzNwAZMft7HVuKblbObp/D7wP/
eMD46/L6w7mO+wfI16TCx3XlaU0HB0nspx9ENxc8omTAjRnXxm8uOJM0bXRE
zb3bxx9/XPOztAaNdc7eOl1c+60m+xzDgVEPKOeL6Hq+6GYZplabFsuxDsJ3
6XnK8dA9LrOm4QAMdO2B7DwNQATW+kXhlYt1//45Tyivyac/Yl17RZC9vwAg
K//VbV1fe7XgC37/lz7PyAeeL4NT0H7xH66fpitTe/M/olsLXhEYPzTj2vjg
ycdw6yF4WcXmXWL3wUrRGHufG0vyXF2m+u3dJeaM80yR6diAO7HytF27JL7g
gmOx5lALjB6o+/ebjlFel1s8aWGDBUCeBuA+iVAFs78X2/Gz6KbpVhYmpMFI
9vXnyKprb0U0v9fHWgTgFLRfPKJtT1152vHjRbcWvCKydnnGtbHjUY0U929d
u3ZN/uzZj7PP10hM8E5YjLXPdYeLblX+ZHveZOZYG974psiGVeY3HIAD9Wng
FKF3ZymviW2b6f591rX5oQUWNlgQXr8eAJxJhr7wuYz639T29d78Xx/Pl8Ep
aL/4xwt/T44d5NeVqWH+UrADnWsz/fo49eyTFfdvdJswqZB5np71mOg9sB6d
48WM8YNO4+vSRqrvR9611MhaGbz+VSIi6cIb4Ej0WQbyNHCEaJR9TSwr1f5V
Tp33VAmn3sEanwDu4u/eTVl7O26I6GbpZtYaXDx0nkzkaeAUL44anjz/Xrhh
nK48DfXhYJfUmgTLW5zKrE+r2XoWeWqsZ8rRBezPaL710yLJ9v1o9jzQMjyv
BPdDngZOwppTUs8caku+Yl+f39lsQ6NthjU+AdyFORZh3QrRzdJl8Zf8HCGf
9TzTRdYsYx+j99eZ8wcAcvB8xz8lz7897VrqytPMypUBtPi6XZDM0rg5mkqm
5gW8/nFpSHTLjJMtL+JdQ+l9nBGsY0PnjwCwE2/sPYAIgVEPKq+Ld/XQ/D3e
8w4ZMyYv7SuA27m9L6yWIRgZm8HCPUYxySf7AUda2751zTk4sLe+dQnwHQx2
GN/hopr7tXq1a5OdF51F1oweys7TTuvqubz3tlnyfTZ9V12irG8fP1R0swzh
3b/k82xOpto9cC/kaeAkofkzFddFOm+Alj8+650xkLw1CbzSXwJwEzquU9EX
HqN/nRWRrB7nmVI24j7Gdb+1eX8AIAfb255Tcx7ubH+e7jyNbgu/EN16kFX6
fNd1qrZtfzoreY76u3dlzoWd3NoVStsXZrnzbfbncq5Lx6rEiw9KkxfR529m
9yd4z+LceHzA3bKvvfSaDCBK/OAB5rUxfuiA6u81Ga28Pp840aZG2wxrfAK4
h1v7el/stm9sG+sYlfS91tw/AqBD3FesOBc73v1RTpna0EWi9wJkkz03z8+/
ZmnJ7dd1u1pdpJy/h253PVMktvE2mvMZ+zM561PRLTPG7fXt6S54jv3eNBpl
/DVlOj7gbsjTwGl8nVoqro3RDzdyf573zKPfTBsbbSPkaQDu4Na+XiRW3cdl
XWeOHGPu30qUB5nHKPh4gbl/CECH2A/fKs7F5Vf0zylPoxu9d4wn7G175eaP
klsiVGHvHwbLBINB0rhx44z7NDp/WvY5St/zk+4uYuZpbTt6Z9zR/C3sz+M0
l65N5r+xs7K+3UVrGaV8s49/rcxnnms6T5ob+1ggH+Rp4DSlD9ymvLeaMo77
87zvz89/sbHRNmPtb93holsFAOlYeZob5sntM4Pf9132X3P/Vuz7b5j94cim
Neb+IQAdQvNmMM/Hgp4v5JypHTvOvDWRUu2geVmGaIQEJjysHC/dqRUJr0Ch
nJsVFRWR+vXrZ9yj0f9W3LGF4v3+dvP26vOuHXvcp1fu7XjPm+m8aq5T9dlm
fje6ZC2jlFCUv+7qGXmelm6t/wf5ePWaC84VfGqi4vo4s20b0qBBA9KwYUPy
n//8J+PneXOnhVy8PrYWXu0IADiHG/t6as+RrZijMbzsXeZxSpSVmv/HADSU
3t+XeT4azdTo1mwKITt8xtuUnsuXP/9kxr+VDWTXZ7jlegNsixYtyrg3ozVq
NEujfJdfqHiffze2/PA5dxp73Gfq92XGy9N6zxDdstxx69srK0U3LSdtnuZf
G7fncV2kzxZwzQMnoNdW5GngNJXff51xbdzxp7NU+wUNRiiv0SdJOndaCm9N
8GBEdMsAgHLrWM/jxrGvLWc+as3fK+l5ufI4/TofEIDdfJeep5pP5TqXWnau
ZiSTTr+WpNe3JoKBjP/OG/ukqGkDR8u+N6Nzp0Uihzt3pXd2z3h//3Pp1Znn
Wk/2uE8vrDcn03wogbGDFZ9lf/duopuVE7U1jfKtGeT1sXC9A7shTwMnSlSU
Z1wb6VwRrL4B9dNB9nV6ww+Cd8JivDzNzWuCA8iE1dcLjHb2up6bOPcidNtd
Ys3f9F3xJ+U9w3XtrfljACoS4bBqlpbcOrQgt0w1lqeltoYjq+8zozF97aLj
u1i1F6k8jd53p7BqNhL+PIpAwFaBQCCjn9uzZ0/Fz4Rm/CPj/f3twL3K84wz
7lP2GjU696cseZrba692+fnXwFMm5f/6bn1mCfJBngZO5evSuubauI1Rn5Z6
1taXM88PvY7L7PY57P2eu0V0ywCAcltf+FCQ3/ft/KJFfzSRYB4nrO0JIsR2
bNPM0/zdq2t8ek7LL1OjG53zdJOOZ2CRNcu415DscdGse0yaE4I79OjRQ7Oe
LLxkXs17yxuDTOelyl4TNP1ZtMxkyNMiG9cwrz+JcEh003RrOoZ/7dtpwj0a
1iIAp0CeBk5F76e06tOSG30Gl3WdPnGC6NZbb/an7O+oWZ+IbhkAuPG5KW9c
xm/GW/c3efVAFa/9zbo/CsBR+eVmzTyt9K5ban7+L5vyz9TodnzVZ+y7/fx2
Vbz1Us3fj+/epboPbsrwQal27dqauVeixF/z/h47yM88p344wL7Ho9uoUaNs
3CP7yZCnsfoQ/mvdU7etNs6T3r+YgXV9duPap+B+yNPAqYJPjK9+9nbqcfws
LbXRuSLSrtVWzJntNPM/Z39PjXtPdMsAIFDwkLKfV/XfnIrOlc7r+777uXV/
NxEoZfaJQ7PesO6PAnCEF8/VzNPKHr4n43d438VGNl7fpfylZw5n8vE4t/3Z
Yz3dsJYwZDr22GN13Y+p1abRefpS6Guw+s3BYNCGvRGD9/lyE7fVt6dTy9J6
TzfnbyTKg64+RiAX5GngVLSePT1L635cU7L8vN+z8zS6lpFLvzONWvIV+7uq
jwvXMAKQjdv6ebz+77lPWPt3Yz/9wDxWkY0eeCgCjkPnN9TK0yKb1ih+j+bR
Fz5nTqZ281vKdpX0uaa6PuW6DqrtT8/TkKW506xZs3Tdk+269GLuOZQ9lq5R
o0aeqlFze54W+WAD89oT379XdNN04R3/RiaecpE1y9nX56K15v0RAJ2Qp4ET
0fPy0o4da87JG45tWnOtfGTiRNVxn16oTaN4axj1mCq6ZQDe5raxnj8f4vd/
rVqDICWyehm7T/zBemv/MACD77ILNPM0tbn9Z3xsTa2a/8Yu1TWuk4artj8j
T7unl1mHBWyWPe8Zaw2BC4du1V3jOH/+fEWfuV69eiSuUuvoZrz1utyC1Yfw
dW4lulm69FBZq2Xxl+b9HW4/qzJq3h8B0Al5GjhN9jl5/bFNMq6Vse0/c+dY
peM+d3pkGSuZ1jACkIn/lm7KsZ5p6+85Da82rd9M6/821rsHJ9HK0uhWtGmT
+muUE3L3O+Zmar4rL6rOmdet4P5d+pkpf+Ep5f1lrNLMQwQ2CIVCpEGDBtxM
bdl/2edL7YcTJMR5u4855hhFn3mTxrnsVm7P09xW357Cm9fZilqHspEPuOq5
JciNlafdeeedopsFHpU9z8P1JxytrFtYs5zMWqI8b+n2m3PZayHJKJGwvp4a
AHLnpr6w2nr2vnLr/z7yNHCK7LnHeBtvzcVs+8r4uUcu28mTCCno82p1bVwk
omgzHdfJW+dOT00bOFP2/Vn9+vWTORt11mPsc2Xc4EXc13v55Zc9M+bTzXka
7zrk9O/Egyrrg5/9uPl/r7hDc8UxKul1hfl/CECHQ4cOKa6vAwYMENqm8Kol
pGz4vcxrB51/MLvvEBj1AKn8+gsBLQUzZWdptM9aekd3xfWy/G+Pk98/SqrH
dzIyNS/VV7K+t+qPEN0qAO9y21hPXm2aXePmw0vns49XNKL9ywAm0pOnpdYa
Z42/U6M2P7fereDWl8nWQ4dfM7J6qa78r/Te3uYeKLBNdr+4ffv23HOJrvOp
9V2TXfOmNxt2G16eRudJcTq39SFS6FyrvGtXscnP5hLhEPMYBQvlzIfB+UpK
ShR5RN++fYW2qWaseJfWGf89vnunap/Bqc//QRsrS6PKny1UvM+f3XbP4ev0
aexxn7n2dd3qiJHufQYHICPmup4OXr+d1/+1S3jpPE6ehjlQwF6RNey5/Fh5
mtF+hhm5Gn2NPaVV95RlpSQwpup607GFaptjW380/2CBbW6//fbMPu5NK5jn
xT+7XqeZu2TPlYI8zXnceH/7xS/q1yuzxbZvZR6n0DwsyAZilJeXK7KI448/
XmibeHl86YO3afZ1nF4PC0rZWVp6fRmrduGMgbsPX6t7FjHzNFn7CNncXNMO
ICM39YVF16ZR5S8+zTxmtBYdwE7h5Qs0+5hTzz45735GWZiQFk+ak6ulo/1f
eq2hG52v0X/LZSR+6IAJRwZEa9KkyeE+buOTlLWLPV/QdR908sknZ/SVTzzx
RBv3wj68vnFZSHTL1NF1eNx4b3vkGPbxtmp98MovPmMep/j+fdb8QQANlZWV
iiziyCOPFNomXp5WNuTO6n52MFDz37LnjAiMH2p3cyEPalkalSgryXh/p107
RHnN9vC4T+RpAM7htnEajUezrx/pY8qsFpo/k90v9tnYCIAqgQkPa+Zpb/zh
JNP6GWbUqtmdf4MYr7zySmYft+/HmePpdGYvp556asbr9O4t51jgEyewPyul
Ds/T3NaHoKZ+xL82HbLosVjZ8PvYz+HCDn+DQWp0zeT06ysdXy9S6nPh65S5
NnBk3XsZ3xOsuS6cWgcASlu3btXVL01/f08euJ95zb64gzfHfbq5ph1ANqy+
sFO/k+i69axrR9Mx9rYjvHAO5znzXnsbAp4XKBikmae9npWnGc3UotFosn/S
/anPTcnUzqhqwrZiCw6KA9B75MB4dtbpu/Q8x15jzUTX7KzV4MjD593vr2fW
pql952Q/v6bbli1bbN4Te5w0kf05KXF43OKm+nZqf4B/TaJrHFuFtYY6XZ8A
QKRTTjlFcY2ldWtCVEYP15ppzDnDuneJfrjRpoZCvtK/29X6o7S/RN9b2mdg
XbNPL2SvU+uFcZ/I0wCcw9eljWv6wk4Y60mFl73LvIeI7dpub0PA8/w3djaU
p+WSqe3fv5/8+c9/zvx9mpPcfwC1ahxqa5emNvreJRc9Z6iMR8l3vi+TW6iy
nETjEbKj7Ceb9yI/f3y26v3t9GzmedOziJw8rFRxLAITh2X87rRp0xTzptHt
9NNPrzpk7GPmduc94748LVK0ll1z5eC5D3j9iFMmWft3fVdepMzWu55n7R8F
0NCnTx/H1PXEDx3UfR/i63q+K+5bgG3kyJH68rSrLiaHLmlGGg4JM6/bP+yv
/jnWsze6HTgg7/whvO8y5GkA9qLzEDD7wiV+0U1j4t2P2y2yZjnzuFVu+dj+
xoCn+a9uq5nb/Lv7lcx+hlY/hvapWZlGzVa7LqnV/ytTMjWZcjXe+Lfs7WC7
ZiS8Zwfxhw+R4tABUlEZJKFYBflk3wfkrnVXqW73bbiBPP3pKPLyF4+RJVtn
kb3lu0g8ERO96zVq+nlDopnnzGldyQ8L1iiOBc0fqQ0bNpALLriAe87JPH6j
jQvzNNa5TusJnGp7Mf/6k7ovs0pxu3MVx6qk5xXW/lEADazaHlF1PbGd2w+P
99jzi+rP+jq3QpbmYj///LOuvmjwkVHc2rRzpmT+LKu/OmDAABv2RgzkaQDO
wJofl9arOZFTatOo8KK3mffHkffX2d8Y8DQ6x4hWbkNrf9RyMVY/pm/fvvwc
LXs7tz+pNaTSlEyt0ShC3tks4ECaKDtj2NupGdnR7Vyy7v4/krcea0vGvNON
3L/iCs3MzMj2xCfDyS+BbUL3f1H2uPy0Ne2bX9hVMe/Ntj+dRcadcQI56SR2
HWVq++gjZ89vn6/WT7M/E06eP81tYz15/Qi61orVmNfmCQIeCAKkYeVpDRs2
FNKW2Pff1Hw2tGQ/iwH36devn2ZfdN/MWdz+4q6s0g/euE+/35k1IvlCngbg
DOUvPqOsE7irh+hmMTmppiWyfiWzbxxeMs/+xoCnFXdooZ2n/XrPpidTKy0t
zVyXMZeNrrNkUq1az2nV82+5DR2n+cWsyeTx17skNysyMz3bQ0U9yM+lP9i+
/7Qfp3g/s9a037Smuj5t10VnkYdOPobU0Tiv6Hkrc11aSsun2J8FurauE0U2
KesMk/XtoQrRTWNSW0tlT6n1f99t2SN4R+PGjR1RC1wx9ZXquRBu6KT5s9mf
JRKN2tBCMFvTpk0zzrv58+dn/Pv5j5bndO/Xv39/xbk8atQoG/bEfk6qMwHw
suL2yvEHFW++JLpZCqLmO+FJf4aWceymviymQeBZrM8wbywdpZapqY7t1LvV
a2xqrub0foEvfIh8tv+fZM73r5L7N9xoaiZGx3TSsZx0XKfR13j+88nkUMji
gWy/Ko9w3sesPI3ep/3jDyeRurXVz6UjjjiCzJkzx5a2O8G5T7CPX8CheRpr
rKf/+o6im8XF60f0nWn936YZI/I0cKoxY8Y4YsxnYMKw6meAk0co/o3WNdNN
bW5ScB9WTVlJSUny33jX7LpD+XNbhMNhxev99re/tWt3bIU8DUC8+L497GfL
DpxH+LeTnXXNoPM6sI5d2cgHxDQIPEsrS2ONhzAlN9Pajjmb1Lp3tymZ2jQH
DfPbHdxB/r1nA/nL5nHJvMvKGrM12xdl/G26NoHRfG17mbUDAGh9T8ORKu9j
DufOOeecQ5YvX25pe53oD4+zj91B530lJ7kpH9pXxj83aQ5sNdqvYh2v4ONj
rf/jABp44+SMrAOej/KXqsfMRNavyPjvZcPv1dXXAXfKPv9OPPHE5LpDRxWw
r9l0PjWarfKccMIJinM5KmH9InM8API0AFtVfrlZ+Wz5uvaim6Xw7T729aLp
GIGNisXYucU9vQQ2CrzISJ5GmZGpHX/88cntuOOOI8ceeyw5+uijlWNFTapV
G7FEwMH9FV1Xc+a3L5LBRb1sGatJ8zKanWlJ5Wvj/nWvrtfdWbbVkuOz9RAh
9Ybz37u5W/Sdbx1/dxr5+GPvrunyu0L28Qs7cNxzZBNnXc+QMyd7E/0cn7f2
U3AK8jRwBt412s5xn7QujX4u0rOSRDisq5+DPM3dsteQv2Hwa8xr9gkPHVSc
I9mee+45oeexXZCnAYgXKBikvO924NxpZ3DuMURfL+i6DdnHz6lrOYC8jOZp
lJFM7fbbb+f2S1I1+ilr165NPt+m2wk3vpx3pjbwXbOPnrptpT+SMf+8y/S8
7IGNN5Mh799Klvw0i/x7z8bk39pfsUdXhsaTqPo/NFu7f6PamNOrk+uHmumr
PervWeo6zVvLnm5tGjckP1zwe8/PK03nL2Adw6hzlm2twVzXs+v5opvFxTs/
d5do/64Z+HnaOHsaAKCBV6Nm57jP1Fo1LDRXixStTV576HdFctxnu3MOZ2mV
8tUfeU3z5s0zz7+Hgopr9keXXqVZC7148WLFeUznBpbNgi+ceX8M4CW0Fi27
bxdZs0x0szLwatPqj6Dzfottm797N2X/uOq7HcBO+eRp5eXlunM02qem9ff5
UJsPXO82ZW1eTdCF5lr5zFnG2ujaBO+Ovij5fpR894ml7ae5Gq8dL3z+iGl/
56n16u/VnM8O/yzrXq3jUY3I8hanHs5jOrUyrW1udNw49nHM82NnCTeN9eRd
d5pNsa8N3DztyYn2NQJAA++5h93jPsGbfv7558xz74LhGddsOs5Tq19LTZgw
QXEO03nVZLMQeRqAUImyUmbfLr57p+imZTjtEedeKype/Sv7GBYfEt008BA9
eRqrboSuoaQ3SzO7L51vrvbvbaY2p0YsESOvfvWEOTVoK65IZmif9FHWsdIt
9rO185nRNQjuXn8Ns22pmrh8TF6l/h7N3az8nVtuuaXmnJr8AHs+HC+jz4my
jyOdk85peNmQ2vgbkW5+S3w/In5wPztPe6zAvkYA6MCrW8+nH0Cf3R06dIhs
3ryZzJ07l8yYMYNMmzaNzJw5k/zrX/8in332Gfnuu++SNUQy5h56JQJV+794
bk39XWqjzyqc+rzCbL89+0+Z597gcM01W89z4kgkQk499dSM12jdurXNe2GP
RV+yv9ve+LfolgF4A62ZdvpYDd44IjpPT4UDyrpDC+Yw+8fh5QtENw08xEie
pjb2zs45J4zmarSOx+yaHZo/DSrqmccYzpvIP756imzYuYxUxitJeMWizHEp
We+J/5p25u4Aw6f7PuS2N59aw6n/4b83dYYR8r3KcqL0foneW1FuymTsUHuY
8njStXicJrxysWuy0LIw/1y1U9xXzDxmgUnD7W0IgAbeuM9cM7UDBw6Qhx56
iNSrVy/neSXq1KmTzPV69uxJNm3aRP73v//lXR/vdJENq7T7cpdfSBJhZ85R
aQa69k6tm5Znng9XzVDUpiW3Ds0Vv79w4UJmHrxggZz3Zbw8bdRS0S0D8IaK
/2fvPOCkKLI//leQJKCY9cwBcz4TIGA6xUSUjIIoggqSQZBsAEVRATMCS85B
QCQLGACRpCTJcQk7G2Zmd3L9ebPOMjv9qrt6urqre6a+96nP3S0z3W+qZ6pf
/+qFr4Yp1um8zq+KNqsYF7+DrxPVPxdtWSHBrZvR+5136EDRpknSCDY97Y6i
17NqaWXLli3SPcwENLXze/h1a2qNx/KzAXp26tXPWi9+mnz4R3fy0/4ZJNef
jR4XtCEYmJ5mlXZEy1v9esvgpI6npoGCzqmnHlVW1ZulnvYvboruc/sQ0ZYp
cXdri+hCnUWbhSK6D0EMWk4AzKVEYjfU/AQtTQ3iz8qVK6dbQ9MapUuXJs2b
NycLFy60aBasxVX9NiZ/zjd7Cvr+lYcWFvUcf2XJM9H/Dft84AMM3zgwWgci
No54DpBg2AaBCQlcPeDfNbpUxdPX/vKapN43eA84Eixs1gOa69VXX41+b+69
917Bn8o8vv1V6mkSiUjyOrdRrEv5Xw8TbVYRfxzA1wjIfbFLrzOaf5z7Ul3R
pknSCCY9rUahnrZ161Zm39UKLS2e5sP/0a2pTf7T+HkPe/bp0NBqkU839CV7
c3egx9LSzxR+8QLznR7wmWmfR2//AzUtDfxgv866+dg8ufvaMMHRAnYcx+f1
0RGiLVOCfZftmotkh9g0AGJKsHnLe+NF642RSBjQq6nl5+dz6RvOMu6//34y
darFDYpMJNaHgclvQHJg9Pgx8aPDioZka9YGkuPLEvCpi9MsI26NfjKj2PVe
uHi5Yh723XstGfRGW3LZZZdRvycVK1Ykx46pBMw7nG8oetqwFaItk0jSg+zn
HlasTZADahcq9cTXiFW7RVsWRyCAaxeP3i3aMkkakfXADdp6WvXbidvtZs67
ENVX/J52c3RrakbiTLxBD5PPCfu8C/bivntMP2PV0IqtuYvmJW+8Dr796yP0
c7VdVof5GLQ+UjBu/SA5u7A5S9cenz/vwue2aYZoy4oT2r8HjxMI268JqV1i
02LI/TeJ01DTx+I1tcmTJ1uioyWOp59+mmzZskXgDPGBWU+rejP6/s0n1hbd
17uuejEpba3bqpfIUe9Biz95IYq1un7xnGPwSaFfEczBnnuvJa9efA45Q+O7
AbnCBQWpmxsLvLsIv8d9/rNoyySS1CdSgO+Thg/tF21aFJoPXKGH/fqcgU6B
PltIJBaR9dCN2nraw7eRe+65hymfYt48azQeGmfV+NAyTS2WG6E21PIiWeqd
aMUMWkHk1H9on3XEpkGa74d6lbS5b2Ig75b2DJGOTFyPz28Xm+VtBNasVlyv
7Do1RZuFcnY3e+lpsNemmLt6j4oxRiJhREtT01OP1azx5Zdfip4mQ0B8L7a3
FIt5hxHaue3UAuynHuPN5Q2i9/S+v7VLug4sDMgHtRJq3Hvc9YXvIMxH18vO
0/wuQK0SyDlOB/ovxOfui9WiLZNIUp/Qrh3KZ7tqt4g2q4hyFB94jT3kvmJg
dWRgpGsNIIn5xOcNQc84lpobxx6szOSTHjwoZm8ynmHDhpH/e3mf6Zoa+Ixa
fuVvR5epHgP2JjA/WGuAXxgpyDcwS/pZm/kz9XP+naWeOHtlf3zOG40xZhNV
TwvYr66L2QxZ4oy8jdxW9RXXK6+d/WIKp2zA5xNq/Ikip9FTSt+r+u3iDJJI
GLEqj9PI6NLFubUCMD/CaA59rFYarYaq1tiXZ24PckCthsQFNxb/zj189RWq
1/+aa64hs2fbbAPKZHrPx+fuW9nfUyIxHd+cqYp1G/w8O0BbWy/sLdoyHO/n
Q9DnQf9SQRvgkpTHO3RA8ecxJOYhcWTed10xv+OBBx4gtWvXLvY3O+3n/V+5
i3TraXo0teP5RzV9SeiNqQfQhmL9PNV0NJFaO01DbLXoSXLMexh9D2hm2FzX
HM7HJrkfUUjt7/B53pop2rI4An70egX+sN/1uqKfvWLTAKiVhuvH9JgTicQu
OEFTa9OmjehpSgoz9LREoF5qTGNrs+Q5Jk1td852rjbE8/JEui93UW/1PrPx
A2rprVypz19LFbrNwedv7FrRlkkkqY93uFID8gzoLtqsKLS1dSP+qCccWnyF
XWszR3Kyo9c/Vu/J9fCt0f+2q73pQmD1chI+eZzptfHxITn1HyeuJ+/X1NOO
x+lplSpVIn6/n7zwwgtFf7vxxhtN/oT6uOOOO8j/3dTMNE2t++qWpuc7xOdp
2Ekf6rn6ZfQzd13VQvFa2v5Gqc6EFHDqCwO5yInfV9+CWXwO7iCuG4TP9ZFc
0ZadJnz4gHJ9eeAG2xVi2HYMn8vSgsNXwM/C1ufwUZs6OBJJAslqavA+0Edi
48iRI0XHDAQC0bgi2NN76aWXSOPGjQ1pd506dRI4Q8mB6WmumneSgkmjo3kI
ZpDtyyKD1nTQ1NTcAf43oV7z1P04b0BbT3v0nHJkzR1XcbfNSbSfjs8fxGdL
JBJzcXdrp9R/RouvPUB7dru8n2jL6ND0NDNqanv8hKzZR0inU4+ajccW9nWZ
/zchx91s79fKS/P9MIO7zRJtfPNmFF0DqPWtRbG4kJVLSE6DxzX1tJOnRswH
mTBhQvQ48b7KjBn2uvavvPJKoW21JielqUHslJcS8vHn8V9tVTvEamCPmvbZ
5++dUvQ6tTyMHWzSLxOyJ0EhZbricx0Mi7bsNPljvlRcq+znq4s2S8FVlPxk
kbFpgO+H6Xh83y82S+qVSFTQo201b97c0Ll27doV1ceuvfZaXecdMcKGjZFV
8M2fqerDBf/ebNq5Q5GQav2L15fV43q+O4fQfYsyXQqfdWJg17ZqxbJk/73X
pnU8e4zWk/B5/OOAaMskktQnp3EtW+Yn0tbXbXbKd0HA7n0Qc8GLBVsJuf9j
df0AYhtWq/Q+De3dpam5RO9Lp57dfEFClv+jHPAsEhvfn7p9Ld5RqOl99xsh
GesK+/9tOETIzlPP2kdzC2uYS7SJn/+c+o8V+zcsZi0xLy6n+fNM1/asM84g
l156qeJ4Ho/HtM+WLF9//fVp/wn6PCWhqdGen7VqiaQDoJvRPv/+vP2kwWj6
nE74g68ttDrM6UQghM91BXuEjReB7cV5P0uyuatJQH4sNpclOtI1dqsA3Qxb
m71DB4o1TCJhRE/vAd59wtesWUPq1avHfP5//jG//hcvWPp7RnJcptqw/tgv
pPXip03bZwxFCLmeEocNA2pnJ67Rb775ZrFr2uOKC5TPLWmsp0FsBTaXW45o
v1cikRgj1nM4foR2bhVqEy0W4hoHuJm0ekkkFDJ03N0nCfnvUH36ATx/9Z5X
qH/Bc29M/2o85BCp03w+ebjbHlLj/VxSoWuIlO0UJKU7hshZHYJJ6xVaA+re
Vf+ckPYzCNl0mJAca0uwO4LE/OsY8f5VEYFA8df6/SS3TRMmPe28kiWiOpUT
gF5dRT5UiTLk/97IT/o72HhMYYzP+uO/kLZLa3OLTYvPXYkfsX5nsThAOxKK
BIt6gcWPpyZ1JSU7B6hz2Wc+f1tkj09CDufg891qomjLipP9TBXlXtwSE74U
BoB4dmwuq34q2jJCIu489LsOOfwSid1h1dIgV9NMxowZQ0qUKKFpxxNPPGGq
HbzxL5qn7sdVuYlE/D5TbVCL34fY9mSBPSNaTUsY0PPIT6khMW7cuOg1B/8K
e97y9O+WtF1O55lv8Pn854RoyySS1Cbi9eD7Hl6vULv0xJfYDZqeZmTPZMwa
c/QtOwyIpYP4tjxz3QLHEK8nxMflxMftxPAv/+n0d+zBytG/5XV+lUlPu6b0
WSQnJ8fyz5cMgwYNKu4blyxnSFN7fNwQptq7fd7rXaSHwYDngviRTC0XOI4d
OeTeW+yz3zUiQ3UOzVqLoUcqek+yuP+pSGj7SXbq0RV2ZaHXKXzkkGjTith8
GJ/HEp2K5xAJI2E/JDZcj98r2jKJRBVWLQ1qn1kBxKpddtllmvYcO2ZO7TGz
Ab8Qe7bwjvjQ9HPTcj8htj9ZaPscMG794JQfwHgc9zsd0z6ePZ6b38fn9JAz
XH2JxLGEj2cqfTnB/dppzxKguzgB3zy87kFBRnKxQGp1i0p2Kux7M+gnQmZv
LtzPCZ+6EfVbIF4nS2Y8/21hjmg6Q9PTtDQ2d5fXon9z9+vCpKfVvrmy5Z8t
WZ588kncP9aZ+3n14BWkxY9sfazuanEds0aWjKYWDtuoENa/jN36eTQm7ZKB
m4RoaTF470c4jWYZ+LyvPyjastMEflluex3o4nfweYQYabuA5QdkVb1FtFkS
CRVWLa1JkyaW2gWaWqlSpVRteu211yy1KVli+plaf3ArtSNaXYzfji7Tfay6
o+i+Rc8f9B3Lv2C21NPiuJJSK9SVPtuREokQgn+uVaxF2U9XEWrT2d3EPMPx
gmdPAqijjs1F2a6E9JhLf59oXczouKBX+upqgdXLTv8Wn61W9HctPS3Wk9X7
8SAmPe2TZi9Y/tmS5eKLL6b7yAyaWonO/qhOxKKjwXhp4ROmaWmxMX78eNHT
qmDMWr/qPMK6s9yCEjTYM4Rv/izzT2wTaOu+nWJ4C8Z+pbhGee1bijarCKi/
jM0h1Lf2cepFywN33854PKavQLRpEomCpUuXMt3f6tcXk7OckZGhaRvvOm48
iPX91tLPRGlHan2L9OR9qsUHvLdIv12yPkRxznsbn9uAsXJDEknSwHoLzzv7
9+8XbYqpFEwZq1yfX2kozB6aD1znO2Em6ScYxHM4Hr6V+RBuH11XhBpqIY3Q
lvLdxWtiPAbstew5afB6OIxITnbRdya+H0GibgbE+16xv+d/P5LJD5vXsZ3l
ny0ZoJ+Xpv/+YH/qd6hir0PkxZ9qMWtpMM6/oaLpeprd8j6bUOrYxsY1Q1aQ
LSc2WmJLuvf4pF0DO4HpQN7PBos2q4hze+JzuEqlT48IvJ+8i67P/hWLRZsm
kRRjy5YtTPc2s+ulaXHrrbfa2r5EWGt0YCPeHzQbWowaa96nmpY2cX1yNtH0
tHSKZ4/nrM7KuT2np2irJDwoKCgg+fn5RQP+v8/nI4GAvZv92fm5hyf5I4cq
1iHPkL7C7LmsL77WOiU2LQbkzKJ7zgy1Q6dvpN9zXtZRjzr2nns+Kox3UBui
dTOtAXmgdoopMJNI9um6RHlvvVz095xmzxbGrD31IHH36VRMd4v3HwKrlXlY
2HCPGinqI+qiSpUqbBoVoqld2H+rLh0Nxn/bVzVdSzvjjDNIXl6e6KmNAn13
1eoCn9kpWBTb9/GfvayxKY17fM7ajF8HWKftRGw9Kh5DOFO0WVFoz20Ve7DX
5bEK34JZ6PpckPGNaNMkKUz48MFo/Dv0emchNzeXVKpUSfPeduONN5psuTbf
fvutqo133323aBOLkV3rQdtraUBBKJ/qN03c/qXqe9Wea4w+30k9rZDcAnx+
b7VXy+20BetTlliTOdm6zIn7BfF1n0XG48K57R5LwAvPwB7KNXrUCCG27M1y
xr48C95P38f3nBfNU33f+HV87zkRhocH7NnVv5TtZJD7BQOeAeH6/XmQkDX7
CJm2gZDOswl5aQIhtw8p7OtpVFODXqWb06Dnc/j4sdM+wZ9riv4O/oGrxh2F
//bQjSS0c1uxa1b0ui0bmHwx70f2X9N+/PFHffeSOE2tdNc80pyxVlps3Pvl
qML3w3FM0tLgXgf7SnYAYj9LdaH/5q4dskwxR/vz2J6/jOBfODdt9TSaFmS3
PSVYgxTPMNv+Em1WlHKU2O61Nkw3iORmo+tzunzfJdYDvV0w30GNpk2bKu5l
3bt3L/b/zz77bBIy2MeeF1rPpS6XS7SJCsAXx/xxbG0QpRfRehPA2J2zHX3P
SQ8eN8XrvobFs0P8dLqx4zg+x099Jdqy9CFeL+Olj/EctWvXjto2bdo0y+YE
s2P16tWWnd8q8jq2Vu4xz54sxBaIvcLWgie+EGKOIZKpoaaWb5VsLLQW/p+U
z60xO6FOsuuRu0j2Uw9w2QeDOBh4nhm+kpDK7yWvq90xxCa92UwifGh/0XUI
Hz2s+PdYXZ3E79jp9x9g0tMgx8DOQAxz+fLl9d8zbmhI/q99kNSf/ZIuLe2K
938r/l1703/qWC8Y0s0Sh53qtkzZQP+Nge/72tzZ6DyN2DjQdNtAz1d8Zx8S
H/dgBdcOxK/J1A2iLTtNYmxsbET84hdmmh4JfXtsyak5c5qeBj144f4DfoGn
X9ciHUDiDBI1m0ieevO/+fPnK+5vr7zySrRXZvzf/vnHguKajHz22Weq9+eT
J+1dSCT2+4ofsRproqHlfb6+rC4JhIvfA4JhQi7rY+4eEVZ7wM7rp1lMo8QA
tp0q2rLUw86amd7nFLPj2Nq0aYOee+fOnaacTxS5L9VVxib9vMRyO6BWIvSw
x9YCr71Tg3ECAaqOkQjEd6nlXE4x8TnKN2cqk/YS1Vnn8c3lgfxNuJ9CbTy9
mhrEH0y3ppST5YT+2V4451VvOeXn5lJfF6+Fxj/LJO4900Z27RoWfJrkgD1u
ltySyZMnF4trjo3OIzow62gvzG1GynXP4hoXancm/EH/bZ3fq/C3uSuHnivr
D5lbGD+wcgm+dtqwJypPIJ6Ydl3slO8e/Guj4tq4HrNHb0/a/G1Sbk3Yhqwq
NzH5CjyA59vs/EK/A/47X6d/lduyHvWeIjU1ccSuQcG0cZqvTdTTtEh8Xrzo
oouif4/P5bFbDs+ePXtUfYdNm9hr6EuK4w26ydu/tEZ9gw//6FHstedQ6lhe
w3FbDo1fOLWmphuPjcTn+pc9oi1zLm63O7rONW/e3NG6mWiNrVmzZorzXHDB
BcRvgz1YXmTXqalYh4Kb/7TcjgVb6bFIToXWpyd+f0mtPmfJzoTMNPmWH3Hn
kayHivvysR7dngHdo3lX/sXzozVezGT2ZkJueFe/rtZwtL2eM3mQ//0X/+pd
6jVzfXOnU59jsms9pK2pPXCDmR8jaSAu7dxzz9Vc83fs2IG+H3pNtVnKluf5
8PcfMn3PoL/HiFUWT4RJqK05Lya0HH13zVvovC0/qJ63bhRaDpwd4p/MBNZ7
7LpcaLPYqoKpGcp4gJZ1RZtF/W5f3k+0Zeqw+ApGmf93YS1V2v5UvVGE/KVR
TyGvSxvN+0ok2355dKlO+NhRXfoY1hecBqZLxfem3rp1K/n5559tU8MgnjPP
PJPqP6xfb1LSR5qweD8evw7j1yNLo3o9Le8eelDy9Ntp+UAs9apTibs+xOd7
2zHRljkDePYA/ejtt9+Oakpq60c6DqMaG5Zv9OKLL/K9iAKBfL7ENSi033ox
u9ZX+DoAOptT8f0wHV3jIT8C7jUVetCfa6G3p9vCW0HE67HuZCr8fTS5Wmup
FEPk7tOZyc/1Dh1Ife5i7bkePnzAzI+iG1iny5Urx7SuY6j1dE8cVw9eqft7
BjljAxfaO9ZFDTUtbRLyeLEz+2907totM1c7ocVYRvK9pp5XNE6pneYd9p7i
2ri7tRVtFvW7Pc3mscxYvhIvPW3RdkL+Q+nzhK5x7xCyEVnfIv/mpboevu2U
vV2i96nY3lux70Gf9KtbJJrAul+pelr2cw8r/ubu/jqznpYYV3Deeedxt98s
SpQoQfUhNmzYINo8TaCHn12JRCJk4Jr2qH/weMZQ6vpyZkdCDmTzt8fs/Qgn
QHum9Kb2NqQh4JkD1rh0iT3jOWJxbKz62siRI9HjLF261NyLbAWn1kP0mcVt
bd85qIWFrQHn9NB+r50BjQqb3x6NRqr6sw2+F225ePrM16+p1f7WnPu01bh7
FPq6kIurRm6L2tT9aM+H/Zj0tPwvhpr1MXSD9YHRo6WtO7aKWUur2OuQ7u+X
Yn3qWdg3qc1kQub9fcqf87L1/xCBVk459BOh8cqSZ9A5BO3SNMIhXP89csi8
c9oAiIPErs8Wm/VhAe0s8doUjP9OqE00LfKaAULNYoIWX+Hp383QcdvPSH59
+zKxXHAwWLQfmEi8pgb3L4n10HSEIr8+Ln4MNNHY3yH/gAbEayTGaAwY4IAf
1Cmgf7aaH7Ft2zZTzhvfww/r54f19FOzs1SpUrbLpY2RVXBc4RdcM2S56rqy
64Q5triq365YP33zZ5lzMpuCzTfUUZIUB36PUj/jP2Lrmxo33XST4n2XXnqp
bfrYJE0oiPpwVteo+eMAvg48NMxSM0whr9OrRfM69/FmpGqr31XvNXaLQxDJ
wWxCruiv/zlg1W7Rlhsj9myiRXxOZyKBlUuZ9DTYp7YDsAazrNeNGjVC33/Q
vYdZS3tqwhDDWprWAF0E9Cv4PcOAvr3LKaWaY3WHeRLruws2lKL01YIB/06z
K8bMXWPReYSaxGYC+ciK/eYtG0w9p0hc+fTrZDdymj+nuDb+ZQuF2uTkeypt
7y3Zmtpa+nnstw/jw6WFr99+rLDnBcSpwpxh64K7a1t0rSqmp73dPimbJcbA
9LT4vE7aa9VyEzZv3qy4B2/caPNgz39Zs2aNqi8xd+5cheY1Y8YMMnXqVDJp
0iQyePDgqF/So0ePqN9RuXJlUrFixWj8PGhcarFvZj2r2pFZuwr7fT41qSsp
0clPXW9Kd9H2NYyA9vjsbcObp0nA3GLz/uw3oi0TT+z3bbWGFq+Zx+dKxg8j
BIPBaP0xiGOl6fYitTWM/fv3o6//6itnN6GNUPpKWQ383rF1YKXDdRHA/+Ps
6Jx+V6uDqm9btqu59xono5ajRhvNMk59v0UbniQsORiA63/3U19Lez5LHK6a
d5rxEXTBuubT1ue9uTt19fEEkvlO8Rwxra1Xl3mkR/3PogP+d0x/i43YM2/i
iP37sp2FsfzQmwPyULWeoRNtYIGWQwtxa2biqnZLWuVvOKn2F/QeUFybbX8J
s4cam2Z+K1puZD1QWblGJ9HTlvZcBQPqGXWcybc/dvjwweIxz7IngRBc1U/H
nAW3FGpemJ5G6wuO8f777xe7B5cpU8bUz8ATrf6eThzt2rUTPa0o1b+Zy8XX
MALUe+a1H+FEnFIrwkrM1NDidTJe+piZxLS2hg0bCtfV7r77bvS1R48eFTAz
fEBr1FS52VIbwhFCzuioXAOcnutZRMBPvnimq+q9pmlG4TxI6BzKIeQqnbFq
jwzX37vMDoR272TKuc5+uorq8wutZ5xCPw+ImSQ997qxY8eix1iXuVKXljZr
d0bRew/nnvpODRCrq4kaY9bou1ZtluD9HQpC5tV3wfI3Ar+nSFMIhPrfO8Qf
pvSuFlmHHupbO2LuVKDVvIzoqKE0+U/6b/7lSebYndgrEvxKifXA3lhMQ4jt
O8R/p2LEXy9YY9VI7At0xx13mPoZeHLzzTcL17/MeIa3E+Bf1/5O3ddoMdmc
vNpE8B6f1j7PikTqaYVAP06IKeUVP1q6dOno765ly5a218z0EB/LZoWmFj9v
ubm56PVp3LixuAkxCBbD4qp2q6U2bMvE14D/2qeskyHGrqXfZ0q9FbR9nWS7
oTeu6MFhhBQ4UFNjwd2rQ/Q36/14EPrvnkE9mfQ0ETE/etZw2v1rTeaKpLW0
YrYIjlWzalTsQUjGuuSuF+R2YnO6NvPn5A7IQOz5MH5o1RR0MrTrlmOztnmR
HKT3apWbhNnz11F83io4bE8uf+RQdH0umDCK6f1q69gMk0odJmppMjZNHNnP
FO6veT8ffDrf86thhX79Y/dG/xbJy9HV2zPxXvzkk09a8VEMAzlQkJMpWv8y
47nULsCzW0mVWhKXDNwUzQHtusqa/n20GpTpAq32arrkPfGKRYNj9O7dm0yb
No34fOnTH9YKfS1+/apVqxb6Gqgx4EQiHrdST9PYr+LNsBX4GjB7i6VmmML4
P+j3GqijlvnAzSS0a4doMx2JHg3k0RGirTWHsOukqs/gmz+TSU9b1vBZy2ye
NWsWOeecc5jvazQtbf2x1bq0NK1aX7M3F/bUFa158RqxvFCIQwN/KmCw1OeS
A3PQeR271bznZ6z3tG/GRNPOJxLaelbKhq0SQ/9sV/oNp57XRXHfx/jcOW1f
nvY8yJKz1GQsPgdlTKxZlKilubu+Zs6JJEy4niys/+D5oE/R3yJ+H8mqejpv
Pq9Dq2Ixa2p6GjxPJt6TZ86cacVHMUyVKlWEa1+8R5MmTaL1kuzAuHXq/sdd
IzKK+QkL980w3yha3HQaxMsGw/RrkeoY1dFieZtwHMfXxOdITF/jnS8b09Qy
MzPJGWecofj3+vXrC/7kyRHJy1X6xTWtjee+oBe+Bhh9/hPNzE309a1+s7lF
851du4ZoUxV4vV5y6BC9jx70yQ6Hw0W1EAsKCqL1ED0eTzTWNhYTC8cJmJhL
qEdTaz7ONDOEArVraPFltOezxPHXXVebHsMMOtqFF16Y1D5GIgfde7lqafGk
Sqwaby0B8jqxuX19WT2+J4rD9ejdylidaan5Q3ZSrkbwz7WK65L9bDUhthx3
p9BzRBB/HsyqSs9ZUus7UK5rYW1FM4jVGkiMTYMB8VHeER8R/49zzDm5BMVV
445CXTOhBnvEV0CCW7eQSHZW4euq3coUm56RkaG4L4O/Z3esyF+ycqjtK4pg
1G/0Nbdct2A0Ji3RT+i5+mVLbEP1tNwcS84tEqifi12POmJbbpuKER0t9puy
0+/K7vDU12LPd9WqVUP/HXozOw3sedvK+o2Qh4etAU6qIUyjEqWeywvN5ijm
3NO/m2hzi6hXrx71N4BpySwDatjeeeedpGfPnmT3br5NJrLzCbl+EJvGsHIX
11M7AqgfwaKpPWZCXY7Y/a58+fK6vi9q9zjoz95q0ZPMWtrITe/qtnvLEUJu
eFe8JmZ08I5LodVQ84fMiYnH9DT/8p9MOZdoaNcQ+i3ajcDKJUq/4VW8767Z
vP0DPm/VHJp2SKuhhukearXSIPenwKRQFtZ9mmg8VMfW5hghKU4kcjqGd/4s
1Zey5sItWrRIcW+GvVQ7A/05tfyLSpUqFeu7Rxt169aNxkpA/W6IDWvevDnp
169fVGccP348mThxYrQPKNazz+iwK2r7jdADLD/opfpnf2f9abp9WA+j0E5r
6reJBOIFnLIfZxTIwUxG07GbLu10jOaGwnt/++039N+6dOki+uPpRrSetvEQ
vgY84vD8PNo9p0GvrVS/0w51R8aNG2fK/lriKFu2bLRX+d69e7nZ/l9Kzk/i
cHm5ndIRuB5X9uHDxk1lS5EGDRokfR6Ik47pZ0b2jLRov/wFZi3tq80fJP15
gE+WE3K1g/sV8O6pNeSP7ug8b3OZUwQSy/dMRT1N7RnFjvgWzFbqJp1eEWLL
Je/g83bSI8Qcw+R/9Qm6PnsGni4GB7k9tPxOGBCTAK8xi2gOocq9BHxI99vt
ibvHG8Q3d5p5hkhOE/Az+ZIQq8aqp7311luKe7SZ+QZGmT59uqaPcdVVV4k2
07Go3acmrT/9uu/+Gor6CaP++th0G7Gaq8HN5ut4oqHVTtt5XLRlfNGr30gN
zRqS1dXg2tDiLZwGpqdBTIBV0Nbn2c4sRxflWB7+mWK1kbPrPEL1Q/2L5gm1
Hb7bVuhp8eOSSy6J7vXxoAGlP178ePprLqdyDO7urzPpaTXPKRe9Htddd110
bQS/GfaiQSeDPN4TJ06Q2bNnR31W2JOFawavg33bChUqGP4esNTZhX4CrFra
u2s7cpvDiad8xWe+Ea+PJTN41rIf/fen6Fz/fMicTVDMN/avWGTKuUTipFxP
wDd9vOK6uN/h93tjZdcJfN6uw9uzOAJa7BdoywDEpJXqQv+9Nxxtoa0b1kXt
jQ2JOMLHM5k0svgaL1p7uF9//bXiPr1//36eZnNj8uTJTH6GE/OI7AAtp7xs
V0IOJaRT5viyqH6ZWbHsMVyP3aNYO32zp5h6TtGAj+ek/bhkgOeNkiVLMsdr
DBo0yBG56alGMnpnr169qFqbk8D6dFmpp13UG18DwvYOKVeF9mw059/+ChF3
nqqu4f/pB2G2w/rDu/Ygb01FizuHaGsMdn1ONYOCsV8z6WlvXVpJyDWHXAqo
vaeFHi3tmy1DTJlLqEW0cBshLcYRclV/8VoZy8jjqKftytmKzvdnG/rxO0kc
0DNSsT6uXGLKuUTitHWqIEO5png+eMdyO9pMwedtlMOlHSxn6egDt5AXvg3I
+5oExb/0R6b8kvheIlp6GtaP4PPPP+dpNhdYn+Hs1BvTKajVZ4SaNn5KnesO
KxqivsLMXWNNtTen4ZOKtbNg0mhTzyka2jPnlSnwdYfa3Ndffz2zNuM0DSZV
0aOrDRs2jHo9nQSqp/27D2oF2BpwTk/LTs8d0MxY/FzQzNS0DdBARBKrOwhA
bBLs6cHfIDYJfKypU6eSKVOmRAfsC8ZGrJZE/IC6aZdeeqluXS1Z3we02AqU
2Of4MTn1Q8CjwN4ci5426MoLLNXRIJdEz14xq5b29ZbBJs5mcaB2H/SM/3kX
IYN+IuS5b6Eer3gNDQb4wFCrnSe0fefOK82pEZD10I2K72lg9TJTziUKeF6h
XUO7kv/1p4rr4v30fcvtOLencs7OODX89miBlzTe4UOKze3cx5uRkh2Cqr/3
+HwrSfoR67WqpZEF/9p4Og9OI6Zw586divv2c889x9Nsw7Du/0Kts1TDrJhQ
uCe1n16YU0NbbxqOUT/GikMLDPeGSoa89i2Vez39zD2naF4YnZr7K9nZ2aR0
6dJMv2+po9kPVk3t8OHD1BwnO9cXSCR8cL9ST6t5pyXnpj1HOHkNoO0TYCT2
mk/1ewDsM6xYsYLcfvvturU1vcyl6JqJY8YmEz6ozdDSbmPjs2suMl1DA9/3
gw8+UF0jwUeEPXao0RSDNTZtwO/trZhSJvIDhWsc6LawLtRrvZRUbfW7qfoZ
nId3D4JEWi1+Cp17M8h6sLLiexrasdWUc4nCabmegPezDxTXBTQ2K9l9Ep+3
m62X9bgTH8Peo/5nmr97j0xrSXti/qSWxuJfeLq3vBaQr5B4D4feUnZAT28/
2OtNJSBnN9a3BHq1GsEXPOUHbySk5QR6HFqy96bWi2uhvoIvxDFoPoG8Lm2U
tQi6v27a+ewA7Trtc4m2zBjnnHOOKc+HEutg0dTmzJlDXcuPHTsm+iMwEz58
UKmn1bjDknM78TlCjWQ+j++HGaoah7tXB+s+gIWAngK/M9a6WxdffHE09k0P
arVT48fMFNfU/MsWMulp3153iSn6md4Y7Pj+dsC6zJVMWlq32c+YNIMcCAYV
8w0xJzDgeTl+9Oo6P/rd1Rqgm8WGlbRZivf4DIT5P9RnPXCDUk/7Zzv384jE
6DOLCNx9uyiui2+Wtc+sw1fi85ax1lIzTCOn/uPk+eY/cnmulaQ+oKN5hw7Q
fB3U6GXV04CmTZva7hmWtc7vWWedRf75x+IbpMmEjx1V3BdZ4tTWHySk3dTC
+ooQz3ROD0JKdNK3Zwevn6gjDhZi0fD+ReY53dADJfHelNuqvmnnEw08v2DX
qmQn0ZYZY/369VJHSxG0NDXQzCDXDfu3Hj16aJ/AJkQ8bqWe9vBtlpybthfi
VGj3IC3yvx2uqnNkP1+dRFK4rqKenrvQm2nfvn3Mx37+WxmnBv0QWfS0tc8/
Sq688sqktTOoFQraGfSUTzb2OuLxFLMJeHXJs0x6WjBs37hgrZqJTtLQu69u
ic7/ifxMvicKh9H5Ce1Jneej2SpxtHYGenkmXhf/isWW2nBFP3ze8u27DOii
9uBjqjFpVuvoktQgnHWyUGPQqLMWIyMjA73fi4LVVwRfxOtNvWburv/dr1h7
I171ZsZ/H9WnmyWOMl0I+T6J1NK1lL3Q0X8PS/LTa4PFTue0qG3a+USTanEp
MaDPmdTRUgd4JixRooTier777rvRf/f5fOj1vvtu6+r5GyVy6n6jeGapeosl
53bicwQNo2tawdivVJ+xIaYbtM9Uh3dd2VyVvjeJY9pGkz+cIGJ1ijV1nG7t
oq/PysoimzZtiubm9uzZs0jvxOJx4W9QA41XH534XBTIX2HN84TX2Rlazz5U
L9rxt2hzVen32+voNTjg3sP3RIEAPj/7OJ9HIE71hfPeaq24LoGVSy07/wk3
Pm/XDLTMBFOpr9Kn+oVms4lvpr5YbYkkRvy9CPIGWaDpVVYCdXvLlSvH1T90
Gok1YuD/R/JyNN/3w1/69DPQ62FkrCv0oZMlHAmhvgLkgZqFd8SHSj2tqY1z
FwxCu4ZOr6f53XffFftNQ08CWSPN2UDfuREjRkTjNtq2bUtOnDhR7N+xtRx6
tTqFiK9A+czy0I2mnzeVaqfxeiYK7dpxav6V+U1647pTARZd7fnnn4/WZNNi
zX52P2JKCvYoYK2fplVjgnZNeBLvL+4b/X5KaGlApABZZ5HhmzdDtKmavL+u
M3od/snmqwNGCvJxPe3gfq7nEQltHbL7fRDrPxlYvdyy89PW9NemWGaCaajV
KYB88Nj+Gok4uAm6RCgQ4+vuzb55Tbv3W/F8O2vWLHL++eczx8mn6jM3Vm9Z
D4+MIOR/XxJStishZ3UmpHx3Qi7sTUjrSYR0n0PIhD+MaWc02i6rjfoL+UFz
YgfzRw5V6mmNzdPvROLEXkasQC+C+N/1Rx99JNokiclg6zn0o3AMlBgAs3Hq
vjwGz/UsnHk46iurPXP7ly/i+wFsjJauxlofo+NMdk1t82ELPpiFgEbDpKdp
5Bli14L3HrW755tF9nT4Ea/TZUUdfDPwzZtJnfu8Dq1IaKcz6uzP3zsZvQ4r
Dy3keh5ajmz4yCGu5xGFmm5id0Tv9fRdgM/bzuOWmWAKat+J0bXaF1+vdegh
ZgMaRv369UmpUqWiNVFjdTMbNmwYHS+88AJp0KBB9DV169aN1pmG15UvXz4a
cwR70FDnHga8D3pIwushRmH79u1M+2YSc6H5YGYA36cJEyYw1SOP90VSVUsD
sNg0JzB84wDUX/jj2GpTzufu01mppzV6ypRziYZ2v6j9nWjL+LBjxw7y1FNP
RX/bublssbQSZwJ1nLB1/emnnxZtGjsRvEYNxK2ZCW0dcFpNEFN0wUCAZNep
qa6pLVnA7TPYnQMHDpB69epR/agzzjiDbN2qrUW0GMeuqf3NuRSUSAqmjWPS
07T6yVqRVxHrRTCx531MWtqqCT0dFbMJubfgB8PnhHjA/C8/Zs65sQuL9s9C
r8XE7V9xPU8kx4Xfm1Ik7/3G95y7p5RV5Sahelq5bsp5K9XZstObQiBUWEMa
+06MqtUB/S3Y5ZmaVfMwMh599FGyZs0a0R81baHtbZ533nmGjw06WKxfJ2vP
TjP9ELthNDZNJDR/Yd4ec/rXuN/plDZ6Gq0GuRN8CIkkBtQMouXyDxzorCIe
WVVvVj6z5GSbes5U6EVgds4q7D+r6R928aWtQi1WDTQ1qPulBfQ1YtXU9mof
zhGA9sqkp73fm3oMj8djqZ7GoqWB5lYsXqPH62n3mxDBusxV6PUYsWkQ1/OE
Tx7H9bR859eYzs6nrzu7T4q2Tpush5R6WsTns+Tcbh8+b7d+YMnpTUNtby63
9Qu29QPAF7ZCT4sfX3zxBdmzJ3XqKDoFmtbFqqlBX/eYdjZ+/Pjo8SA20ch3
IZVj0mLY7TevB+hThPZjX/WSKefDnptSVU9zany7RBIMBsnEiRM19082bnRW
YXPXY/co1p/QP9tNPSe2BoDG5iSs0ASxfan4kf30Q9HXQNxLdCyaR/K/H0k8
/bpE/06770IsAW1Ea5xmuwp7BtmsRovb7SaXXHKJId+qwWg2Pa1CD0IKgqZ/
JNPx/zibSU/zfvIu9RhW1E4DQE9jiU17fc7jUmsWBPS6x67J4HXq8Y168f+8
BNfTCvK5nkcENO3k/F6iLWMD1dP81uhpaym1014xJ9zBEo7m4Z+pwfeF/w5z
i8UEFsWr/zhHqP3JxBTxGFBDNdVjk+wE+Fdq1+Pyyy8nDzzwAKlcuTK59tpr
ozm9oJdB72/e175p06ZJfQZ319dO+zyfvs95hviDxqYFA46Ky2+1+EnUZ4gQ
/s8X7rfbK+Yrp4mDcsYYofkQTnuOlqQ+sT2Uzz//nLz44ovk3HPPZVrj4XUR
m2kQWmQ/W02x/hRMG2/a+VKhF4GV9d+CG9Yy6SHU8dCNht6f/XwNEtz4h+kx
i6xAX13o9YL9/ljreTUaw6ap1R1l8oexAN+cqUzXOf+Lj6nHsEpP292lMVNs
2hHPgWK5k9jncZK/6SQs09NWLML1NIt0GzOp1NPZ90CR8Wm0e+/cvyw5vSnQ
PpMrLhRTq0cw7KOJpFu3btF7QocOHYp6QsNo3LhxUQ21+Dpqsf+GEcvzgwE1
1aAGsV59Repq1pCRkSFEO42NTp06Ea83uRhl0M8U61a2vRMRNP02B+wdtl2K
9yTwhfjXFXJ3b6fU05o+y/08opG5nhInULFixaTXepY6TnbDM7iPUk8bw7cW
Tjyp0IvAavtDO7cZ1sV4DKjrBv0iReP3+6m1ahs1asR0jCZj2TS10Q4v2YL1
O0L9stFfUI+B5WTwfn4JhP3k9Xn4PqZaP094zsQ0Na3+CpLksExPW7YQ/Z5C
fUknszWTvtZkOyT0DouVsmq/Baud5uQcFz3+kFa8OsSlpwrQg2Dt2rWkatWq
5MILL9Slq+3fnzo9gO1I165dLdXQzj77bDJgwICo30cD/IDQ3l3Uf3NVvw3f
d/trk1nTZJjQ7p1MvptvwWzRpqrS+9dXqfuivMl9sY5ST2vxPPfziEbmekrs
DuRzJrPeQ/2mSZMmiTY/KbzDhyifRfua55c5vXYazf81m/DJEyT3tabCNbWi
70i3doW5povnCalpBHuUtDwC+B2zwFpPzWl9MuLxfj6Y6XoWTBpNPYYV8QDv
ru2ou5+n2vOlu+cbXO2TFGKZnkap++d0aH0IbnpPtGXsuGreqbguYZc1hd9S
LcdFrz/kWzBLdR1Pxdwm4NChQ9FcQj262t69e0WbnbJ88803pmposX6dUOND
i3g/IDEuHfZ/1X4vJGjfoh5aNZSdcl/8estg1GdYk/kz93PlNH9OMTe5Letx
P49IZK6nxAnA2q133X/yySdJfr5DNpYRMP8M4j3MwunrgOjYOt+sSdH6mqL1
NGy4qt9eVLfNinw7tXoerDkB/x2qrac56fuZiHfYe2x62ni8yfaUKVPQ+eVZ
B/jHfdOYtLT42DRanmdsOCEPwolAHCF2bV5dwjenAnR6pz03aHHCQ19jtjmo
p7DrUWXN1fCJY6afNxVi2+NJ9vNoaWrZz1VPibxoDKinotabKHFAXinEukn4
AzEEZcqUMaydnXXWWVH9DK5rMn4F7O3Snl3UfiehA/s4zYQ5uP53P7ueFqDH
7olm0o6vUZ9h8f5Z3M8F+wmK59nWDbmfRyRQhyaV7oOS1AbW9AkTJhTVf0is
8dC5c2fy559/qsYfOwWsLoerxh2mnc/J64Co2DQM6BnhXzgnqoPAPpbvhxnR
GCPRmhqma5ipbbRs2RL10aBWCwveACFlu2praluOmPYRTIV1j5MWn2Z27bQD
7j1MWtorS07HXUgtTRzBcAC9Pq0X842LocUeOhna/QPqqTkJ1//uU1wXs3sY
AammpxnZuwn8skJ9b6varSTi0Y7tcTKxGm2s8WoSc4A6N59++im5+uqryfnn
nx/tQxCLMUu8Dm+++SYZM2ZM9PkKnrN4aJ1ZD1ZG7w+hXTvoWtp++/eHVetB
4iR/Z3fONtRnGLuVv905Df+nmB/PkL7czyOKgoDM9ZRI7Ar0cbTqucXp/rAT
bA9u20Jcj95N3H06a+oOVg/ovRM+yL+2SaVKlQzFUM3arK2nXfIOd7MtAeqI
sVwb/+L56Pufe+45xbxCjUlefPJnbyY9bVdOYW1KrRpCdvctnU4oEkKvz8uL
+fakT0U9jVb7y273EC1yGjyhuC6+2VNMP6/Ta0XEQ/OF9NQWiNZXeuAG1fUw
HfqysOpqUlOzHuw6DB06lNvxI74C6v0hsbe503wDVv/d7rr5Me9h1Gd4+5fW
3M+VU+8xxfx4hw7gfh5R0O4bz30j2jKJRAJY5Yfx8CFFYafYNENAPW+IDf93
ZFW9pfCeM6RvtEcbXHf/8p9I/qgR0f4DZuhq2XUeIeHD/GqR0vI+Wft9ArTr
Gz8WbuNmsmUY1dOweW3WjE8++JrMFUxaWtdVLYre4/1MWQ8O/M50eG60A+FI
GL1GrRY9yfU8qaanTVpPX1dyHJaOhtWoKZg6zvTzpsq+PM99xXDmkWgsmura
vmwh/w9hQ3bt2hXN71TT1KB3KLxOYj40v4xnrYj4/JrEXE//wrmO1tNC2/9W
/V3DvrkZ+9O8KQjloz7D68vqcj9Xdu0aSj1tmIOKk2pwdorsyUkkqQq2D2LG
86mT95cxHzgV1rDYtfcOHYj+eyQvN+qHZD9TlbuuxtO/adGiBeq7QW4BK1p5
n5UdeFs2oqft27fP1H3+vr+1Y9LTsn3Fa51DTK3Uz8QQOfUfll4RRkk1Pe3K
/viacutg0ZbpB+0JPv5bU88Je26p8hxhJM8TI+LxoM+Rxdb3JQv4fQCbs3v3
bnL55ZdTNTXoH7Z582bRZqY8ZteKAOL1tER/MuLOM9XntAKwt1h+/QM3EHfP
Nx3l/9B8Bt4x7YDrkbuUetrnDrzJIuzLSp09JYkkVcH0NM/AHtzPw9uPtJJU
XcNi197zAVtCY/T+Xu0Wbpoa9DAIHzvK5bNgvhv0AA0y9nD6ZLl2jNove7mY
ahms9dOgD1Yi48aNQ+f0yBHjxeQyvYeYtLQ5u8cbPpeEL8L0tCo3cT2HVRzI
pq8n/5wQbZ1+sB4n+d+ZeyN3eq2IGGbG6Gut9U7TEoyilQMKvXYk5oHVT9OT
M8BC/H0C+35j2j8Md9e2hf3pVyzmao8ExwqfAYDa3wo9beRH3M8jgiZj8XtH
vVGiLZNIJDHyv/xEsQaZ0ePTqf5wqsamAb75Mwv9i3c66npf+Mihf/fO2HsQ
UceDlUlon/H6sEOGDEH95t69ezMfgxZPHRtVPjVspqXAdU1WT2vUqBE6n+Fw
2LBd0KtTS0vr+HMTw+eR8EeYnlb1Fq7nsAqahnKxQ2sy5n/xsfL5tMcbpp7T
ybUiYlihCWrVl8yu9ygJH4rLEYtEor1AoQYT5IU6Ke6FhdzcXFK2bFmqpsYz
91BSHCtq2MV/39EajsGA9m/iuYfTTmu2Gsv0tIdvU1xf39xp3M9jNaFTLveZ
HfH7x6bDoq2TSCQx0B6f1W/jeg4n52s41W4WIu7c6PXOe/NFQ8eJ9fE0oqsF
N603/Hkw37lUqVIkFAoxvf+jZdoxal4HtfV19+3MpqctnKt47yWXXKKYy4su
uoiLXSyxaRDDJrEftOsVirDFgbKArSVQJ8qJ0NYRp95DIDc88drkNK5l6jlT
Ic/Fqs8Q3PiHoftwtC6TK4u/YYLw+XzkuuuuQ/WdM888k3i9XtEmphy02mkz
Zszgep74+4SaFhw+nhl9rbv769TvfSroLnbl1SXPWKKnxepBF7uu8/h+50Sw
dj9+7yjTRbRlEokknkhBPnp/ISF+z0dO3V9OmT4EKrgevjVad4AXSWtrEKe2
a4ehc3/yySeG66iV6qyup33zqyETLcXTr0vSehrUmUmcx1tvNa5p/HFstaaW
1m2VMX1XYh5Q9wS7ZsEwv/sFpgObETNtNmp9TpxK6J/tqAZjJtj8OaVWBGB1
vmpo5zbN3p9qg6Vfq5Ni2QKBALn++utR36B27dqizUs5rKidBsT7mdDvlhWs
xo0T7y9OYfC6rqjP4A/5uJ4HakIo1rL5s7ieQwT/6Ztae3ISSSqT9eCNSflU
rDhVl0rlXM8Y/kXzTPElIIcE6wWnujf+2D2FPUgNAD28Ev04iLVipVmGup5W
kX9pQdPw9OvKpqf9VFxPgz17s/I1WHI94TUSe/Ly4loUPc3Y7zYed59OKfG8
c8k7qecHQ48aK2MHU6F2mgj7wyeOkdyW9ZLS04LbtqgeO16PgLrvTqCgoICa
+/n999+LNi+lwPS0cuXKcT9PvJ7GCqalFX2XfQ5rtuwQaHraNtcmrudBfdsf
Z3M9h9Xsc9GfRQ7niLZOIpEk4hnUU7EO5X/Nr1jUBb2UawHUqrI7TtQA7Qb0
G3A9eg+zL5/bqr6h873++uuoz7xkyRKm9x/K0c75POExZKJlePqz6mnF66fR
8jV46GldVjbX1NMCYQcl1aYZrSl6Gs9rhtVWd5qeNmszff3Y7xJtXfJEfD50
DTELp8a2xxC9l5g/agRx1byTXUvTiDuLxr7FXl/lJsfoaQDtvgbD5XLwj9Jm
QI0Ns2unATE9zfX4vZqvxeraWLWGpTtC9TQk98JJ3Pkhfv+4kv/PSSKRcACt
VwOxQpzA1oNG7Cl4QkiH2DQr0ZMDmv/VsKTPc/LkSdRffvXVV5mPcT6i/8aP
N6YnbZ6lMOtpi+YVex8tX2PWLOOx87R8QTPrakj4YYme1quD4jvq7voat+Nb
AU1HqeCg+FYayegwyQJ5nU7e17JDbF2koIAUTBtH8jq3Idl1akZ7dIM+DQPu
y3quXf7Ioaf1Bw69aaxm8uTJ6L2Nd+/JdMXM2PZEivS0/92v+joWLU32JDAP
oXoa0mvLKXj89GeQPw6Itk4ikWBEcnOUa9EDN3A5dk6BPXxKvTjRZruDxUFS
NZ6lyU/2448/jvp0AcZc0uErtWPUgg54lGDW05YsKPY+mp5mtB9aji9LU0vr
sbqVoXNIzMUKPQ3LyXF3a8ft+FZAWzdS4R6CXR+z9DRsDp1SO010bJoZeD99
P3q9s5+pKtqUpGncuLFlmk+6MWnSJHRu58yZw/1cUBuLJXbZaEymxBhC9bTF
87TfaFNo948SnURbJpFIqIRD+Fq0/CfDh6b1JpnJdynlCi1XR2IciD1j0tQg
lyTJehZffvkl6tOtXbuW+RglO6nraU7IN2Ktnxbat7vY+8yqJ7w/b5emnvbN
liGGzyMxDytydF1P/Fepp/V4ndvxzSYV+xDEg+lpZsV3OFmTdLLtNLwjPyrU
02rXEG2KIWi11IzuGaU7NN8hbEIso//HOYX3hj50gYEWmxaLzZSYj0g9zcla
KS1Pxun3EIkk1XF3bav0kUcONXzcr3/B1wSvjUskyVxPc8lp+CSTzpNszaRg
MGg455OWZ+SkGAl3X7b+nhCfGk+dOnVM0dMm7/hGU0/beGKN4fNIzMMSPe0x
Zb1Fd883uR3fbFKhhr4aVvVfhT0Lp85jKsamAbEcu+w6j4g2xRATJ05E73GN
GjUSbZqjufTSSxVzWqFCBVPOFdPKtHQx34JZRX3n4T1O1licyMhN76I+w5qj
K/idJOBPKT1tWyb92SPTOSUrJZK0JP/b4Yq1yFXjDsPHfe5b5XpQpgsHg00E
eiU40Yd3DMFAtIYLi9YT+CW5e+7555+v8OvOPPNM5ver1ROPjXx+LQ1NAeuT
iOppnuI36AsuuEAxd7Cfb5RBa97S1NNO5GcaPo/EPCzR0x65S6mn9erA7fhm
k8q5ngAW8wHXjDdO7kWQqntysWvv9Pg0AGqmYZpaTo5snJcs2Hw2bdrUtPNF
82gc3sMx1fli83uoz/D70eXczhHx431ynKqnVX4Pv/ddN0i0ZRKJRIuIx23K
eoTlzd34HiejTSIV95XtBuQSM+V9Qj7i7p26jz948GDD+Rxluzo759P9Tkc2
PS3fW+x90Ns+cd4qVqxo2J43lzfQ1NO8QYc0T01TrOghAfs4Cj2td0eu5zCL
VM/1BKCnI7aO8MbJMV5OvF+wAPeKqJ7m4PppMWj9Ptu0aSPaNEdy8OBBWZdO
ouDLze+jPsNvR5dyOwctr9eJeppXpQ/BlD9FWyeRSFjA6qL45s1I+ni0/iTV
P+doNGcwH94JuX1OxDdvJpPek1P/Md3HpvnKevp4OT3nE+uTiOppPl+x92Hz
dsMNxvuTtFr0pOzt6XAs0dOq36bU0/p05noOs7hmYGrHpkUJBfF1pCCf62mw
/Qy7r7lAqvsQWQ/dGP2NpgK0GLU9e/aINs1xTJgwAZ3Lffv2iTZNIpCvNn+A
+gy/HpF6GgZtH6m0zfO6JBLJaTA9zUhdlC1H8HVh5CqORnMmVfM07Ar2ncOG
Z0B33cc2qqfR6vfED4+N6wCyzm080AMVm7fbb7/dkC2eQJ6mltZuWR1D55CY
jxV6WlZVZS54/hcfcz2HGRQE6evEkVzR1vHF9bBS8yyYPIbrOZyqSzrVbla8
Hw1w7LNqIhkZGej9rmpV58ffWQ3kdWJzydpXXZKa0PS0X44s4XYOmp4GeVdO
I9XrRUgk6QBvjX/JDnxdOGHjlC4sJikV8jTsjKv67Uy6T/Bvff2AaHvPuo6h
EaM2fp2uw1lKMnpaVlYWOmf33XefIVuO5x/R1NM6/WxenRUJHyzR0x66SRkn
/UPycdJWQdtXvqyvaMv4E9NUisUQ9uUXQ5id78xnCifnqLISycuNXm//gtSo
W3XLLbeg9zyPx8aOqg3B+hidddZZos2SCObrLYMpetpibueg6mleZ/2G1epF
uLza75dIJPaBZ4xam8nO8y2dZm8q4Js/i0n3yX2loa7jjh071nANtUE/qetp
L47X+WEtJBk97fDhw+icNWnSxJAt+/L+0dTT3v6ltaFzSMzHEj3tgRuUetqC
WVzPYQaX93OmBpQMBWO+Ulwjnj0JYJ8Cm0voE2Nn0iW+HWropQrr169H73mf
fabeN1JSnNKlS5tSd1XibGh62urD/PQ0/4pFltQgMBuantbge9GWSSQSvdC0
DehHrJdzeyrXhf/YeK9+n0tpb8Ueoq1KD/LefJFJ+/HNnc58TFoNtZ49ezIf
Y/7f2jmfwXAyn9h8mPS0qrcUew/UjcHm7OWXXzZky6xdGZp6Wv/f3zB0Don5
mK6nRSLo99S/cC6/c5gA5HPS1gdfULR1/KH2JAjzWQxpzxV2XWtjYDbL+Hb7
U6FCBcU9r1KlSqLNchSY39Cwob49UEnqQdfTFnE7h38Z3t8s4ivgdg4rkLme
EkkKEcRrDed/o2+vDvxebF24+yOT7ObAmv1Ke5tmiLYqfciuU1NT/8lp/hzz
8SKnns2N1lADyndX19Ps+rzEkkebGHu6fft2dM7atWtnyBZaj6f4AZqbxL4E
w0Hz9TTK/ce/aB6/c5gATf+pn6r7yqB7YnGEsydzOfyz3yjnEvoT2Jl0yPVM
Vd566y30vrds2TLRpjkCr9cre3tKUCzR05b+iOtpfhsXOE4gHXqDSyTpBhrX
khDHosV+JNYLxuvTTDKaA11mK+39kF8LGokGwb82MsWo+ZfMZz5m+fLlUT8v
GGQPGmmWoa6nffZzMp/WfJhyaBP0tC1btqDz1bFjR0O2dFv1kqaexrPfk4Q/
gXDAdD0t4veh39PQ3l3czmEGtLVh6gbRlpmHZ1BP5b7bF0O5HPsMZC5veZ/L
oU2j9rcyrsCpZGZmove9N96QMdMs0HIBpJ4msURPWzxfs5aJ3ZGxaRJJ6sGj
L8EfB/C1Ye1+Ew03yFX9lfbuzRJtVXqR1+U1TQ0or0Mr5uM1btwY9fNcLhfz
MWjf5dj4r01bD7Loae4exZ8XNmzYgM5Xt27dDNnSfvkLmnra2kybCpOSKIGw
H71uLy9+its5Ivle9HsaPnSA2zl4k677yvnfDVdcJ1fNOw0f1+3D57LlBA5G
m0i6Xf9UA/I7E+97JUuWFG2WI5g8eTLqN0ydOlW0aRLBWKKnLZrnaD0N6oKm
ow8hkaQDRvsSDF+Jrw25Nk5nP7ub0l7w7SXWET52lEkHYn2+Hjx4MOrnZWSw
5xZC/SM1PQ1GJJLsJzYJSt6cQk/rXfyGvW7dOnS+Pv30U0PmgOaipaetP/aL
oXNIzMUf8qHXrfXiWvzO8fNiPG/Dxn26yiH3jXTYV4543Kbk2Gw4hM/n9I2c
DDcBTFOF3tAS50DzFU6ePCnaNNsD/hQ2d7Nnp0YPWEnyfLX5A7y+x25+9T2g
vqqT9TTanlzdUaItk0gkRqH2H/azCUz/+1K5NpTsZLLRBsDqvdnZ3lTG3VU7
Ri1/9JdMx6LlITRo0ECXTVcisYvx42B2Mp/UPMKuk0x6WmJdxN9//x2dr88/
/zxpW0KRkKaWBsMXsrHYLiHbXJsoetrT3M7hX7YQv+/YtK5wusamxciqcpMy
H3/hHEPH/PY3fD5zbNyqLV36eqYyNF+hRw/ZlEqLUaNGoXN3/Phx0aZJBGOF
nuZ5922l3/DADdyObzYy11MiSW2yqt6sfP4eNZLpvRe9o1wbruhnrr1GyENy
TCp0F21VehLatV1TB8pt05jpWLSeBKVKldJl0wuj1fW0H/5K4oOaSOjgPiY9
zf9j8f3jX3/9FZ2v4cOTD7bwhfKZ9LRQJAUbIaYQND3tlSXPcDuHk/I2YA+m
VJf09oMhvtVIHDtGne+cp09i9tq1T42EzllnnWW4f1E6Quvn4Ha7RZsmEQyt
FxVXPW1gD6Xf8OCN3I5vJhB3nc57chJJOpA/cmhS9VH8lPw4O/f23JqptPeW
D0Rblb7kNH9eUwuK5LMFLJQrVw719QoK2GNexq5V19M6zkz2k5qD/6cfmPS0
0J7iD32rV6/mrqety1zFpKdJ7M2G47+h1+3VJc9yOwfESzpFT1OLTcvyirbO
Gmhx7CSQfM4nlj97zUCORnMGdDP5LJQagHaG3f/yGX2NdKVNmzbovIVCIdGm
SQQzeF1X8/W0/t2U96EqN3M7vpnQ/Ih02ZOTSNKBiMdD0THUHxYO5+Lrw5Al
FhmeBL/tVdr70DDRVqUvBVMyNLWgwG8rmY5F85Ehv4MV6KOhpqc983WSH9Qk
aLpE4oB6dfGsWrWKu54GfpOWlvbKEn45gxJz+PP4r+i1a7P0OW7ncIqedpRy
j0tHPxjNI/+eLY49kQLKXtyDNr4XT/hDfgdSBVrOpx5fIR25/fbbFXN25pln
ijZLYgOs0NPcfbsoYz+q3crt+GZC8yPsXC9UIpHox1XjDs2aS4ks2YGvD9DD
xK58h9RsaT1JtFXpS/joIU0tqCCDTcR66aWXUB95zJgxzPZg+cDx46oByX5S
c8DysFjiSGh6mpH6aSx6GvhcEnuz/thq9Np1WNGQ2zkwPc2OfvH1g/B1AGKr
IA80ncB6F7mq357UsXYcx+d12ArORnNE1k5LHWh6WpMmTUSbZmsuuugiwzU1
JKmJJXraOx0V96DsJ+/ndnyzoMWmle4i2jKJRMKb/G8/V/rKNe5Qfc+Ahfga
sTfLIqOTAKuPNXWDaKvSm5z6j6tqQZ73ejEdZ8qUKaiPrLcuylmd6XpaWZvJ
Qdl1HtHW05B6rbR8TyP9PUdsGiT1tBTgj2N43u6nG/pwO4fRvtJWoJbnuW6/
aOush5bzCX/Xy6rd+LxuP2aC4Zy4BKkVO2eLaKskycLDV0g3zjnnHMWcnXfe
eaLNktgAmp72+9Hl3M7h7tVBqac9U5Xb8c2iwfcyxl0iSRcgt1Ovr/zieHyN
CNl43742UgN5tvSJhQI9B9T0oLyOrZmOQ9tz1usjQ38KtRg1O8WluJ74r6ae
Bq9JhNb3/pNPPknalk839NXU06BmrcTerMtciV67zzb043YOJ+hptN8/1NFP
V3hdt3cX2X9tTQSzNxwRbZUkWWj1IXw+tt726UjZsmUV83XxxReLNktiA2h6
2pqj/IKOcxo8odTT6thfA6f5EodzRFsmkUjMwFUTyfn8lp7/ddtg5fpwbk8L
DU4CiC9KtDldakrbFXfPN1X1oNzW7HlmmH8MQw8X9FLX07zJl+DmTtaDlTX1
tOy6jyjeN27cOHSePvoo+WYiry+rq6mnfbNliJGPK7GAtZk/o9fu8439uZ0j
mfoCVqIWm5bL3t4k5eAVo4bl0ZazcegqVkfv7G6irZIYoUWLFrKGmk5Kliyp
mK///Oc/os2S2ACangb9wnmRXbuG4t4Dzw92huZLXN5PtGUSicQssJxPtb1n
LI7Hzv25gJKdnBVPlw7ktm2qrqe1rMt8LFqPTz0+8r1D1fW0bJu0AIO+pyy1
06DmRCLjx49H56l1a7ZYQAzoNaClp33311AjH1liAZCfgV274Rv5FQ/Evqd2
0tNov32Zn3Hq2lW9WXHtvCP16fBndlTO7c02Dl3dfFhpL+wnSpzL1KlT0Xtg
7969RZtmW7D5uuqqq0SbJbEBVuhprpp3Kv3bXh24Hd8MpC8hkaQfevaeIc8B
WyOetln/w0QwmyViQXtgxw1PP/bABR49Pml5zLGx/J8kPqQJhE8cZ9LTsBjT
iRMnovPUv3/yMUhaWhqMH/ZMNPKRJRbw475p6LWD+ni8sLOephabJjm1Xg/s
obx+VW5ifv8JDz631ZNvhWI6fRfI56FUo6CgQNZQ00E4HEbn69prrxVtmsQG
tF1Wx3w97eHblHpan07cjs8b6UtIJOkLVh/FM6C74nU0n/hlmz8uy3XNfmj1
qNRTn6dZs2aozzd69GjmY8B32Al6Wmj/HiY9zb9onuK9tFpzyepp4UiYSU+b
t0c207U78/dOQa/dyE3v8jlBwI9/TxfP53N8A6j5v1I/+RfK9WPN+dyaic/v
pPUm222AN6cr7R2+UrRVEqNAb0qj9SHShWAwiM7V9ddfL9o0iQ1ou7S26Xqa
nffhMC7sLX0JiSRd8c2bwaRn7DqBrxOf/izAaEZAB0m0t+Zw0VZJXI/cpR5f
peN+Sauz37hxY+ZjqD1T2+le6P9pLpOeFj50QPFe3npaKBJijE+Teprdmbtn
AqWXxHtcjh8+fgz9nkbycrkc3wh2/83bBSN9Ccatw+f4nxMmG22Ay/oq7T0k
a0k7nkqVKqH3wby8PNGm2Y5AIIDO1Q03KPuHS9KP15Y+j/oN3qCb2zkwv8E3
fxa34/NExqZJJOkNa87nnwfxdWLDIUGGMyD1NBsSiZCsB25Q1YOCm9gDF6ZM
mYL6fHXrstdgm/KnM/Q0TPtGdYpsl+K9ND2tSZMmSdkSigSZ9LQ5u8czHS/i
K4g+n0OPFN/8mUnZJEmOWbsy0Gs3ecc3XI7vX7oQ/54WiC1MKGPT2KH5Cace
ujXf22IcPsd27u1ZrpvSXjv1pZEkR/PmzdH7INRDkBTH7/ejc1W5cmXRpkls
QJslz6F+Q37Qw+cEoRAe1/7TXD7H5wjcG6QvIZFIWPaeV+zC1wo798qUepr9
CKz7VVMPCh3cx3y8mTNnGq6JMn2jM/Q0d5/OTHoa+CGJ0PS0ZGvHsOpp76/r
zHS87KceLP4ZJJYx/Z/R6LWbtnMUl+P7F+Jxldj31Ers/nu3G1lVlH0JCjK0
C6je9L5yjs972wKDDZBobwn7luyR6OCTTz5B74Ndu9q42awgfD6f1NMkVF5d
8ixFT+PzUBjx+wzVGbAStb05l036mUkkEvNB954T6g13nY2vFQGxj0SqYGuc
fFYSi3f4EG09KBhkPh5NJypTpgzzMWZucoie1qsDm56GvdftRufp3HPPTcqW
MGO+54BlraI2Zdd9lHosz5C+xezPaf58UjZJkuOrzYPRazdz11gux/cMQPqP
PHQjl2Mni8zN0I/388FJ5XyW6aKc4xs4leYzAyzW4Oxuoq2S8ID3vlIqQ9PT
ZL6nBHhlyTOo31AQ4iMg6emXJ5JZm+3/7CCRSKwh4sP3Afw//VD0mgbfO+/Z
Q+pp9sP1xH2qWlBOs+d0HS8/Px/1+UqWLMl8jNlb1PW0phl6P6U5uLu/rqml
uardir6X5huXK1cuKVsip/7Doqe9OesxVT8Icv5AW4n/DHauN5uK9P2tnaFc
XS2w/iOu6rdzOXYyyDzP5KA930AcAQ23D5/n+t9baLhOXF6lvdfxa3UrEUgk
EkHvg7IngRKaz3DeeeeJNk1iA1ovroX6Db5QAZfjO0VPq9Adv8ed01O0ZRKJ
RATunm+o7j0//61yvShn8z1bqafZi+CGtZp6kHeYvhrotJq5evzjuX+p62mN
+YTpGAbLy1boFDXuoL4fm6MSJUokbU+rRU9q6mnt5jx+Wp9fskBxjMDq5czP
5hJz6P3rq3hv1r2TuRw/u+4jiu8paMOiuLSPjE1LFle1W5T7bj/Opr5+8xF8
nkfYuFfmJKSe5l0firZKwgvYQ8LuhRDDLTkNrX5asjHtktSC5vP5w3x8ONhX
Zc2/EIXa3tymw6Ktk0gkIqDtBcRiRcp2Va4X59pcf5d6mr3IfbGOph4UWPOL
7uMa1dOO5anraY3G6DbJFFj0NLX8q4oVK6LzFGCoKY5B25+MH23mP6HqB8XH
K+a2qJ2UHRJj9FjdCr12vx9dzuX4ruq3KfW0dzpyObZeZGyaMdx9lTUc1dac
hdvwuV6z30KjdTJ2rdLeF/mEakpsAOR2YvdByAWVnIamp51zzjmiTZPYAJrP
Fwgn508m4gQ9TfoSEokEg/a8HnadRNcMu9f2B/sSbYYeBRLriZzyzbS0oOxn
qiZ1bKN6mlpvHhgNbaKnuWrcbkhPu+KKK9B5OnjwYFL2DF7XlSnnk5bDGT52
1LZ+UjrRZWVz9Lodcu/lcnzsewq9aq1mb5b0f41C7fPpx5tf9l2Az/fBbIsN
14Hch0ttaD0++/fvL9o024HNU4UKFUSbJbEBNH8vGGavf6wGqqcl1PUWiazB
KpFIaNB85eznazjyGUTqafYhr31L7VzPT5IrUm1UT8sPqOtpL4xOyizuaM1f
NO6n55vU93fo0AGdp08//TQpe4zqafH+Uk6jp5KyQWKctktro9ftqPeQ8YMH
g+j3NL42p1VATXnab9yDy0EShKyqypxPWk2bFuPx+Q5HLDZaB9hz0pQ/RVsl
4YXsScAONk9nn322aLMkgolEwlR/D3pV8QCru8rS/8YKZJy7RCLRgtZD0Inr
htTT7AOLFhQ+npnUsWl6Gmv+RkEq6Wm96ZtjAwYMQOepRYsWSdnDqqctanMX
+n7onZDoK4nQWdIdWt/7kwXHDB87sGop+j2N5OVwsJydJmPpv+8xayw1xfFg
cey055w7hijn2+51mqXfkNpIPY0dbJ7Kli0r2iyJYEIq/d2h5wcPsPuMu1s7
Lsc2ioxNk0gkmgQC0d5rUk+T8MIzuI92nuJrTZI+vmE9LaiupzUYnbRpXGHR
09R6Yx4/fpxrv65pO0cx6Wkzp7TX9XkiPj79oSRstF78NKVPl/G+9/6lPwq/
xmq+79UDLDMjZdDTdw1qrCbO+VU2T6uTfkNqU1BQwL03T6piNPZfkpoEwwGq
v8cL6K2l0NN6deB2/GSRsWkSiYSV0K4dKaGnYTZLv9h6WHSg0M5tSR/faH1h
Z+hpEcN6mtfrReepVKlSSVm0N3cnk542cA3uA1HjFI/KxkhWQq8rbDwJUnRN
Ya3evZl5lpmSUmCxAwVjvlK87oyOyjmHmDU7I2MOUhuIn6HpRMEgn9pPqYLd
9TTQ8EFj8c2fKdqUtMITcKM+Q6vF/Op2ZFW5WZd/axVSS5NIJHrI//KTlNTT
JNZCe56OH65H7zZ0DrPj02yR70mpQ5U4fAtmqR4G9uB59TYrCOUz6WngY4Uj
4WLvpcUtuWreqdsOSfKEVeqg8MDdt4vyOle9hcuxWSjfnf67Hv+HZWakHFif
T9cjxfO6fZR1tZr4RyJVpN+Q+pQsWRK9D+bnG4/JTSVgr82uelpox9/FY55z
s0WblDbk+rNRnwF6vnMhgu8f+xbM5nP8JFGLTZOxGhKJhIZnSN/oGjb38WZS
T5MkRfbz1TU1oOBGYw+2ZtdPazjakHlciGS7mPQ0rfpjRmP5Enlt6fNMmtrk
Hd8o3pvbsl7x5/Eat5NIXm5SdkiSw+y8DeiPocjZ6Poal2NrAb9buZdsDiw5
n3kF+NwPWSLQcAak35D6QA0w7D6YmyvvP/GUK1cOnadAIGDqeaHuplqPoojf
R1zVbyuup3m9ptokOY3LdxL1Gdotq8Pl+HB9Uf92yQIux08Gtb5l0p+QSCRa
wLMPTU/rM3KnaPNUkX6xWFhi0yCm2yhG9TSt/p6Nxhg20TD+n5ew5c3uUd8k
g94DPGsxf75xAJOe9sbyeuj7g1u3EN+08YV9STnVsZWws821ydR9ZldNZQ0U
K3I2Woyj/54v7WP66dMCtF50n05F/779GD7/0zYINJoB6TekPhUqVOC6r5Sq
PP/88+g8eTwe087J0vfbM6iHsBoCEkJO5GeifsObyxtwOX448zDq34Yzj3A5
fjKo7c9JJBIJC/NffxddQ3rU/8wW+ew05LonFqb8xLnTDJ/HqJ7m9avraY3H
GjbRMLT8yMSh1TeRd2+znw8tYNLTYJwoSK5/q8Q8aHpamyXPcjk+9h01+57R
coL67zlXtrvgQv6oEaoxahPX4/M/e4tgw1WAnJ1Ee6E/gSS14B2nnaq0bdsW
naeZM82rVxav09P6BkPNgGJ+j8dtmj0SJZneQ6jf8NbPjbkc3794Pu7f+n1c
jq8X2YNAIpHwYNlWP1VPsyreIBmkniYOptg0TnuKRvU07BnKbvdLyONk0tO8
2vvGPGsM+0M+Zj0NYtkk9mJt5s/otRq8riuX4yeTk2wEqM1l999yyhAIoNc3
9gxMewbJsnFaltTT0gOanjZp0iTRptmKbt26ofP0ySefmHZOrb2XwLpfZVya
YGh+Q5eVzbkcX3Qfo3jCEULKdMXvZeW6CTFJIpE4FJre8F2ttyzN4dGL1NPE
waL98PrO0GqhpJKe5hnUk01P82nv32HPEsnGpwHDNvRh0tNeXlxL0ZdAIpZZ
uzPQazV840DDx2apscULSBW+80P7/45TDXcfZV+CqGa6bCFVTwvaeAmQelp6
QNPTxo8fL9o0W/Hee++h89SnjzlJ84k6CkZ8Td6c5s+bYodEnd+PLkf9hu6r
W3I5Ptbvxso+RvHc8xHdp5hq89oFEonEXtD0Bqirhu1L2wWpp4nBytg04Oyz
z059Pa0f0icxyTmNf5aAuZs1a5Yh27ZmbWCOUZu9e5yhc0n4QtPT4O9GoeUo
8wZ+v2d3U/8N1/+e+2klhF432lXtFtLvh6Dj7sGYBmiH9V/CF5qe1r9/f9Gm
2Yq///4bnacLL7zQlPPF+47Yfmv4eKbweCUJIfP3TkH9hpGb3uVyfJF9jOKZ
8qe9nwskEomzgPrBLHpa1I+GHn2CctwTcZovnypYGZsG0GoLr127lun9TtDT
3L3fYpjXG1SP4fV6oxpj+/bti+aoevXq0WcLeI6IH/A6bOTk5JC8vLzosXxx
sXBQh5ZVU5PYh682DzZNTzM7Z2PkKkLOe1v9twvjin6FORsSc/DNm4Fe52rt
NjnuHiz1tPQA7nFST9PG7Xaj8wT7cGag5SMm3lOg/q4dc2NSne/+Gor6DV9u
fp/L8V0171TqaW+353JsVrLz6T5F6S6n7ntBS82RSCQpwGSKRo/paac1Nb9o
s0lZJOddYi5Wx6YBFStWRH2+X3/9len90zbaX0/Lqf+Y5py6qt2qeJ/L5SIf
fPABdY54jBIlSpBbnruaWU8DX8zJQL4ixOLCfGc9cAN6LfI6tyGhfbtFm6pJ
+xUvoNdo9eHFho+NrQXYd5QV0L0/OGXWBb0IKdFJW0eDcfMp9z4QMvxRJBpk
P11Fca2rtvpd6mkSWyL1NDYikQj1vh8O803cjhQUaPqINP8yku3iaotEnW+2
DDFtHw4wew+ehesG0f2K9QctNUUikaQItD5dx776kv5sX/OOaL1ikWA5QPBM
JjEPq2PTAJpWtGrVKqb3q/XugTHhD67mJgW2X6eMh29b9HqII3v55ZdN09AU
mtpZZzLraU6OUQufOEayqtzE9D2P+vk52aJNVuX1ZXXR67M3d6fhY8f3aYsN
1poAsE7DgNpVMFi0s8Tx348JKZB7yJYQzjwi9TSJY5B6GjsXXHABOldz587l
ep74+gA0HzGnydPofdY3ewpXWyTqfLX5A9RvWHX4J+MHD4fQa+xfOMf4sRlR
eyZoOMYyMyQSSYoxbh2+rnj86vFIouupYc9hUk8zD9bYtEh2Ftfz0vS0lStX
Mr3/YY2egH8f5WpuUrDMq7tXh+hrR40aZZmOFj/ua1OZWU+D/U0nQquxT70m
Pd4QbbIqbZY+h16fvECO4WNjehrtOSleP0tGO0scXa1zvSX/EtyyQVNPs3tt
f6mnpQdST2PnjTfeQOfqo48+4nqeeP+RhlV7tBJ1oE4a5jf8emSJ4WNb2ccI
Q01LO6eHJSZIJJIUhba+FPwbfqalo/hXLBJit9TTrEVEbBpQvnx51N+bOHEi
0/tvek/92Ty3gLvJumGd24YNGwrR0mCULFNCV4yaL5QvelqTIrFmcvxIvCZ5
XayvoasH2rXJD3oMH1vt988j/gwbZ3WWa7xIvJ99IPU0ie2Reho7Y8eORefK
SE9wjNj9U81HzG1Zz3F7VqnI4HVdUb8B+n4aBXpDo/vw+eb7i1q1lHceN90E
iUSSwrw4Hl9b4uvSaGlqnv7dLLcb4nITbZ603nIz0gIRddNilClTBvX3pk+f
zvT+ij3U76HC6y8FAkxzO/PNNug8lCpVikyePNkSTe3+tjcy62kjNg0SPLHJ
g+2VYvuqsZhBOxIIB6jXJhA2Vv8S/FKor9mj/mfRAdoKjOq9DnLTzuLHGR0J
6TWP08RIDAHPtzQ9Da6/ncG0XamnpR5ST2MH+hBZoadBvXkWHzG4aT1xPXIX
cVW/nXg/G8zVBgkbbZfVRv2Gba5Nho9tdh8jGhAfotYnXN4HJBKJUZpl4OtL
Ys80LU3F9b/7SWDdb5bZ/c58pc0DFlp2+rSBVUszKya/ZMmSqL/344/aN8Dt
x9Sf0y95xxSTdcGaY1i1YlnFHJQrV44cOHAgehzaM4TIGDUe+5l2Absmod3G
65CZxYn8o0nVt4vFlsEAHzMWY8Yzzox1QGwp9MsRrnlLigG1HDE9Df5m59ws
7Ds85U/RVkl4I/U0fdDu9/E9vo3iXzg32itYYn9eXfKstXpalZs5WE0ncupZ
9tqBUkuTSCTm0ngsvsZgsGgr2c9Xj9YeNRusj0IjWUuSOyxaj1n7S4cPH6b6
er//rl1vYcQq9ef1Wl+ZYrYu/IvnJ6WnQU976EuQSGJfLth/ThzwXIGNli1b
khYtWpDGjRuTevXqobm21XvezqyntVr0JPGH+fnkokBzPTu/qtCeEvWn2Ij9
GzZi7zdKvC0wPv3td3LXiAzFuPeLiaitEANmtV6WOMCON6cTsm7/qTkX2+5G
okHZt/yonmbm3opRsJj2KRtEWyXhDU1P4x1zlSrAvGDzBb6CJP2g+XM89LRY
nGL8MLMWd/CUO3y9Si9P2rOuRCKR6AXzMUt0or8+9M92kvVgZW1d7dlqpvrV
UPcq0e7y3U07XVoiOjZt4cKFVD1t7969mu9/+mv1+yjPeMaIX6kbQU0IiGHy
//QD8S9ZgL6PdY7jP3uJEiVIZmYmP+M1CIVC5LvvviP3338/qXBOefLSwieY
NTWoxeFkYtfn8IO3ku9qvUVeaZRB7W1odFz0DiGX9S2ut2H6nGjdi6d+BoOX
piixDux6xvQ0u2pqUk9LD6Sepg+anibj+dITM/u26+ljZJQTHkL+01fdB5F+
h0Qi4cVN7yvXGKj7rEY46yTJrl2DOXbJjPUSYnix9TEU1n6vhA2RsWlAjRo1
UD/vjDPOUMRhJQL3Uq3neR730ojXo5iL0I6/Ub8BRsG4b0+9IFj0/mT0tC++
+MK44Qbo+XUHXXmfs3ZnCLU3GSDHcOGwGaRV4wmkbPsC4dpTKoxYrJ70YZ0P
dn2fa1681rToHuCJNEL0tMky3zPloOlpdevWFW2aLUmsoVa5cmXi9XpFmyUR
QFCl7ioPrHo+xPKXEsfa/dxPK5FI0pgb3lWuM6W7sL3Xv2Ixyapyky5djWdf
ZNnj0zw8/boKjU0D/vOf/6B+8b333qv5Xq1czwqcYhmz6z1abD5ymjytOWd5
HVsXvZ9FTzv03+uKPvs111zDx3CDtF/2gi5NjUeugNnA2gH9WVIpBkykdib1
s9QFu+a1my9QrF1QVzxSYIMmyqdoLHsYpQWtW7dG/YbatWuLNs22xOYI+huB
HhlfH0KSPmw8/jvqv728uBaX45v9DPHlL4Sc21PbP1lq39K3EonEoWB1Gsvq
SNGK5HtJ4JcVzJpabP3ksYb2/EFp+0sTDB827Qn+tVG4lgb5jLRcz7feekvz
/Vf0U7+f8qq1x5L7jI2Yrhzrl6c2Rl9/SdFnX7RoER/DDeINuHXpaVDjNhyx
V2H5LC8h3/8u9bNkRqynJwzo8QmxfDJvM33AvhN1m81D1y/Xw7eRiE+8ptYU
6b00/g/RVkl488orr6B+w7PPPivaNFsAdVchxv3GG2803KMIak+cddZZpHTp
0tH+SJdffjmpX79+UU3Wv/76Ky1i3cCf8/TrEq0PBnG58QP+Br5y+Ohh0WZq
8sex1aj/9sby+oaPTeu9ZSTGInjKpfzqF0Lu/4SQMl3YfJcRKw1/FIlEIlFQ
+zvlelOum/7jRPJySWD1ct26mhHg2S3Rdng2liRP+OD+6POPaD1NrV/lzp3q
m0u/7NG+p07g9BxVLDbthf8VxaeBHxXzE+C/E/M/3X0KixTS8kLjR4//nGer
2LQY0//5Xpem9sWm94TaCzUXx64t1NxF61F2HxCjnBhjFhtWrwUSexGm1Fpo
1Hc7dQ1zVb8NrTFpJfA9TrRZ9nZLPWC/DfMb7Hb/tBrwm+68807DGloyo2LF
imTYsGFk3759oqeBO6w1O2CEdm4Tba4qUJsD890+3dDX8LFpepqevZaYDwJ+
CTyn6vVrvv7V8MeQSCQSlNrfKtecs5PQ0+LRc3+Jags934i+J+LO1X0ubM2U
MRLJ4Zs5iWQ9xJa/a+bzczAYpPplsAeqxd0fqt9TIf6SR529RP8A/n8kN/u0
n+DxFL1Woaf1fiv6d1eNO5j1tIkTJxo3mjPQb0CPpvb70eWW2rflCCHDVxJy
SR/xGpVdRnxvA+jvDJoCxOnAuunxa8+p1NPSG6gtiH2v4Hukdu+P5n76xGlq
Uk9LD2h62i233CLaNGHQ5kTEuPLKK8m2bfbWlfSg51kHhp0Z9dfHqN82YuNA
w8em3RvUiGlnPHIIfk89KVcikdgIbJ0yqqfF0KurRX3uh28tio/2r9DObcPs
f9ceKXGOAYuf0hrhwwdMs0ctNk2r59SBbO37aitOshSmpwHw3fV80KfYa2n6
g6vaLZpzXfu88qR8+fJ8jOZMQShfl5728uKniCeQZ7pdszcTUhmpDen0gfX7
jO8HCuPVH0aSpyZ1LTZg7rusbG54Xs3I2ZA4C1+QrqcB/kV43mds+H9eIsRu
0Iyx35MktXjjjTdQ3+HWW28VbZrleDweUqtWLeEaWjK+nFNI9J0T8z2NxGNZ
zaA1eK+p5QfnGT42i54G+lmsrzlPnyk737D5EolEooqZelqMWL00vdpa/P0p
qq8tVW4mp0vOZ5Hm9cANJKvqzcbjQfx+kj/6i2gejt7r4ZtuXpG6rKwsVR9M
i2qfad9f95zkYytNT0sE++4XfV6G+a5asSy57777+BhtAr8dXaZLU+uxupVp
toxbR0gpxjoadh4tJyQfZ9tpZVN03ufvnWJ4fqWeJvH68e9sxrrTr/H/9IPq
muYZ0s9yu9PFV0h3Xn75ZdR3uOeee0SbZikFBQWkUqVK1Bgx0XpabGzcuFH0
VBmG1msN9f2CQeQI9qD3r6+ivsPWrA2Gjx3TFuc+3qxovP3mDNPq157ZkZDR
azhMikQikTCArWXJ1E9jwaiuFh/bE9OTCgL4WppKOZ+hfbvReYA4Pl2Ew0nF
ohUbVW8hEbd58UVq9T209jNpcRPx456P+NnKqqdh+jDt37BR9swzyEcfcTTc
BF4Y9rguTW3sVr75gbG8ANE6GI9hJAdNrd/9/rxdhuc5mZwNSWqR58O/t4k1
KbXu9dm1a5DwkUNC7ea9dygRD9TDx/yHGjVqiDbNUh5++GF0Hu66667ov0P9
iNjfLrvsMqGa2sqVqVckHlv/sp97WLRZqrRbVgf1HXbnbGd6f3yd1VicGa98
TdZxaR9CxqwprEsgkUgkVoGtc2bv2fLS1WLaWs3PworP0G+BuZ+BN76504jn
/d5o3JlaD0gS0t7rMqyhxWtG27aY8fGjqOV5woCen2qw3LPX7udnb6KehoF9
z+OvMcucs8TliaZJkyak+dzHdGlqh9zGC1qAhtp+hvWaV5kueK4lbSTmaGJr
LviARvcBaPWEYfBA6mmSfS78NzH5T+VrWe7zOU2fIeGsE6bbHQwrbYYYBklq
Ua1aNdR/AJ0tXejevTvTnuSMGTPI8ePHyfLly6Mj1pczNmrWrEkd0GPg7LPP
JmXKlOGiqU2YYF7eg9XQ4rghF97OvLLkGUWtCBjTtxwr0skmrS/0aZqPO+3P
lOwkdg8Sejf3mifzOiUSiThoGoQVhI8cjPrbUKfYiMbTvf7nCvuhP52VwP2T
NmL6IW0kal3e4UOif4ea9TCy6zwS/TtWu963YBYJZx6J9leN+P3RWPKI10P8
y3/ipqHFhufDfqbOoZqv1axZM9X3+ik1suPHBb342puMnhavpUG/O5Z5h772
dgeuT4VLy+rS07qvbkkikUjS51yzr/B3boW/Butkn/mF/qTfxvuebZfWRuca
+kbwANNH4uMtJanPPyfw38jUDfjrQ7t2FNYp0NTVniXh4+p7JkbBcsHzA6ae
UmIx559/PupDQE1+xxA45csFkvti/vbbb+jnv+OOOzgbqSRwymbQ5UCne+SR
R8jVV1+tS1OD96YC2PrGu2cP1C2BXvY/bi0eFxYfH6a2p2d13BhvfyzWd1wi
kUjsQKMx4vS0eEAT8s2fSdw934zWB9Oj8xx88Hb0Myzb6DbF1phOxluvsvNw
9+pgylzGUItNg/3PoEbNCax3m+L7sJOvzSx6mppPRdvDjB+H/3udI+r2Nm3a
NHqtbnz2Cl2a2jdbhug+V8Gpr0LdUeb7azzixawk03uYOs8Qt8YDbM2TvT3T
i2kb8d/MzuP094RPHCPZz1Rlu9f0eMO07xS2bkxzfvkmyb+o1V8dOXKkaPOK
8P0wPfpdz2vfkpB/95RQn/KBG0hgzS+6jv30008rPjtojOEwh6bmSbB161by
6quvMulp4Ov5/QxNpm2M2THcMzeJ17Os1s5gxHRCiUQisSPNxuFrWEjMrbcI
6IETi9/C4rISR9VWvys+A/wt68HKxPXEfSSnwePRemOhHX+TSL43KZt8c6dH
jyda27J6ePqbW2RGK89z3bp1msfQuiefYVJej5q/lKiXJT4jsuhpc2/+D5k9
e7Y5xnOkcePGRderQcbDujS1mbvGMp9n5S5Czu/F118r0zU1/LUeq1uamusJ
YN9RqaelF1M24L+jPVna783/Yqiuew/v71afBUq7XxzP9RQSgfTu3ZvqR+zf
z7HYgwHCB/cX+47nvfkiyXu9uervIPflBqeccu3A6F27dqGfferUqRZ8MnV+
/fXX/2/vPuCkKu/9j19ERDTY8k80iTFFRbBH7xWVoih2I6CoCAoxJipR6VVR
IbbERGOMJSYgYKWIIgiCKGIs10axd3pVdmZ3Z8vM7sw8f57ZO8vszKkz55zn
nDOf932d142wO/ObwpzffM9TxE9+8hPTTG3y5MmqSy2aXpbm1OdYRa36fIv8
DAAKTXtX+zPNb59jci5jZg7k6MHauUPPAZqPY8ZZV2n3KCd3bM7rzPavLrex
aLlH4sXnXX9tjXqrCy+80PT3rYxNk2Pi3WCUp+X3Vvms5mmqrivbkbsG9PcP
3ctWniaPu98fa3off1vmTL+22wgh9p/QdHv1IZnrtbV2o+5z+49Vkxy7H/I0
yHXStP5drY9a+/3U9m91z+Nu52rs8RlunTp10uwjdtllF9+cR2vv/1NRvVjd
g381ve1evXoVPPaDDz7Yg0dl3aWXXmqaqQWR21madM1M9XmXE4cc6yCP3Hmb
fvvOCQB2PLU8GHlaLtmPa527tB7HsVd9ZKlXkWu45a5plrv+WeTUY5TnWl4f
cixfura4cXx29O3bt6S+ysqenvJwSzZn1VpDKjeD1eqpEksWmL4OMzsd6F7x
Dmrfvn2L1+243x5qO1O7+N6emXWOe/funcnnLrnkkuZ1kXuOW1JS/9ZmhBAX
ThFipXfbCXpq+Gv9Xd33QdLLf/X2tUU46fUMmyrt3U5q4zoRG/MHz3M1rdpZ
Qy346uvrdfuIM890boxuqfL3l5L73Gb/t+wZsj1o5cVntvg5s3Uqt2/frvnY
X3yxhA2jXdK5c+fQraPmdpYmnXK/+izMypG7PpvMyxb9bU5mzEP+8wMAYaF1
vVYecg8Xv8vP1a6+ZLrmY3m/+2nK86mgHLGbhnn2/dhsnqeVdcO6/t383D7R
xXYymzHI/DGfWU8lx/6ZvR5//VVH94p3kNbrd/Zf/8d2piaPk4bkjTE44qqi
+7p2I5OZcWha5PsriH17vr8uH6/7XA5Zdolj98PenpCefF/731osXtztpTZt
sL3ft/z5YvcE1VqD28/XD2GNUT/xzjvvqC6vmdZ1NjlfQv53bu9VcP2i86GG
tyvnSeY/bjm/0o82bdpk2PuNHz9edYm2eLVPz8tfqM/KMn3V/62RcfHUpn0+
n3i/6TNUb7w/+xgBCLvahPcZhBvk5/Wm0cM1H8uJv31feU7l5yPS7UhRN/kf
Re8nVQwnsrQNUWvnfhVy+wcrP6N3PNTlOA+rLp7Wa7j3gXuK/s+dVlSmdtmc
HuKofr8Q7X950I7XMF1c33dY/xb1tG3bNjP+7eKLL25+/8k/q/VgHKZbKuMV
hs/j2irnggLyNEh6eZoTmZTdXE2eu+Qe2PL3Gl5fauk+mPMZPvIzPCjzB7Xy
NLkXVyZP+3jn5hgF/xa6dDK8XbkPeP7jvv/++119LKWQ52K910v+XZB4mRU5
mYtlx5B1vz8lDvjjB5nj2AceyxxnPz0qczz38faSP9u11sshTwMQNnqfs0E0
eJb243nwvDHKcyu/HXJMlYq5Wtm9IEvtf4+4y7xfUJULx1+Y06Jf1mLlu+Or
V/X3sOriPPfcc7qv40FdflhUnpZ7XDq/nzh35jBxzANPit1G1Zj3if3e23Hf
rUzfY/mHXHvGT+MYrBi8tI/u8zZ02aWO3hd5GiQ387Qsu7lai4ztlKOb58xp
qdG5hhg33kI6kOT5XZ7n5b7pYV7n8PLLLy/p2pyX9NaBSMdbDvDMf18bvX4b
N27UfOyVlTYnYXvIbE/3oEjX1nh6Tly9Xf87m+x3c9cjyz2MyP2/9fqIhlTp
+61qfU6H+fMIQHkKU562sVJ/fPLWLzc27Wlgc82WMB2yl8tkaI3ef3mYN2+e
2HvvvU1zjaefftr0tvS+0+Uebu3paVW6yriXtfKdcdOf/fVdQMugQYMMX89O
vQ8qOVMrGL+24CLRbeqfM9dR24ysa3rN/1Aj/uuI39nO0fIPuW5bEBj1wPLY
VOPsfnZcY4bk5ZqrpeRq2SN61glN+w7VxJpvV2vO51+sDW8LDK3nrnrE1arL
ctzmzZsNP8+rq6tVl9iClUxB67Uzyh+WLl1a8LgPPdR4fqhqcq2FoIwpNJJc
v7bF6+TVNerquHPrPj70wR2aPcSw1/o5cvvkaQDKgVZvqWqenBP+MFv78Rx2
R8ufk5/n0fO7Ks+4vMjQmnM0RayMSbN6LVlmpnuONs/Tlvl8TZzYjUNMX7tv
n3lSdZmmfvSjH5m+rkdf9kvHM7Xc44oXzxWnTjhG7Hdwe9G6zS4lZ2p+Z5al
PfjB7Y7fJz0xJL01V91cg8yJXE0e2bFr4+aF4xqiPKenItsL/lxey9F7DsK2
f8ghhxwSmLFpUrF5mpELLrig4LGfe+65bpTvmLDkafLadMWJHZT32KXQ6yNe
2+jMBA96BwDlQC9PC+oavXJNzH3HaT+mQVrxRENDi709s/lT7uFV9iX3eopN
GCZit4wQNbeOEjWTRouaP44RdVMeyIyrqxo8ILM/VM2kMaJa/u9R14rKi88Q
0Qu6Z7LByv7ni+rrBoqa28eLxNJFmbHoqsh+yWiNjPxD7vVpxSG3m2dphzof
JzhOzsEx/f73/GzVZRpavXq16esq3wPy6DXudFcztdyj/5NniDMu7NG8P6jW
IWv75S9/2fzfV199tW+/g+Uyy9KuWnKOI3M08tETQ1KRp2VlroGd16Xk86zc
ay7oPU9uX5JYNK/F38n/1nvs8bkzFVXsPLN1WLdt26a6xAJWPj/tfs5qPfaK
igo3yneMWZ7W4OF6vk7In68bFEb9xLa6zSXfPvuCAygXKvtjtyz+XD9refD1
0m8/m70Z9ey5eVz25+U5JHtkBf0ck0wmRSQSEdOnT2/OTuyOB7roooss3dev
/22epcnjky0uP2gHWJl3XLN4vuoyDfXp08fwdV25cmWLn18fWy2uXHK2Z7ma
XF/s9neHiYr6wr0A5bg6ue5OLr/v9/lZ5APTxyz7Y6fREyPLD/1COlKRWbu9
8pKzRKTHMUVlarvfEC+83vaEd4+hFIlXF7d4LPJckitdV9v8d7UP/qVlNvPQ
PYqqdlZ9fX3JY91V0Fs/LSu/rzTL0j777LNAju96/vnnDV+/RML5a0IoNPI/
V+j2Ek5g3VUA5cIP/bEb5Fg0vbxlS5Wz95WfkdmR218FQV1dnbjvvvvEqFGj
xPe+972S59YNHz7c0v2ecI+1LO03/p8imREbdY3pd743n31GdZm6rrrqKsPX
dZdddtHsiePJenH/qomeZWr5WZM8lm97U1x77bVir732aq7riSf8/WVaVZYm
kachS69feHq5uprk2JDEywubx5dbydOG9v1nwWNoM6RBRHv3yKwzVvfoQyK5
5muRjvpvnE/ixbmm/w7TVdHMn+c/H8mvv1BQsfOMxqbtt99+qsvTZZan5b9e
Znna4sWLCx5/ENYANdrHKIjj04Lo27rNrvcS5GkAyoVefxzE9URyJVNC/PRW
7ccm199qTKmusImf8zQ5Z+D1118Xt956qzjppJPEbrvtVnJ+lnvMnm0+n7G+
UX9Ocv7xiz8GZ5+26LknmX7ne36G+d4MKrz55psl5aS1CSEueXqJGLTYu7Fq
WsfAhT3Fefd2FsdecXDm+N9vlnn4LFpnJUv703ujXLt/emJk1ersj6lqL2U9
ZmPI9eZ8TjlHY13LEzuI2OjBzWPMVct/XFZ/Liz/Zs3meX766aeqS9RllqfZ
ydKk66+/PjBj83LJ3s/oNYT7xrzxG91+Ynv9VkfuQ+sziH2MAIRVGPM0aU2F
fvbil8eX7a+i55zo6f3W1NSIVatWZbKyYcOGNc/VlHtwtmvXLjO+yMnsLPf4
1a9+ZWnfrUmLrOVo2ePrwml9vhXpfpRpnvbX225TXWaBV155Rey5556mr/HW
rdr92MqNQuwyrOn1aj28QRx+37NKMzW9bCo7lk1mWSqZrZeWPRJJ99ZvIU9D
Lq3P3gHuDI10RGbdtd6nFrx/u1z5dsHjaH99zNL4NrnOqap8zWqell9zGNY7
lPuEG513/J4l5Y71zX/v5L6ucu8MK7SuccqxX35nlIm2atUqs/ZCdm3Tyy67
rPmQe1sNGDAg8+ePPvqomDp1amatETm+XO4NP3PmzMzvZg9o21SzVreXGP5a
f8fuR2u8cBg+hwBAS9j2+Mz1zlr9/MUP19Sz/VX+msJOy/YXcq2yXXfd1bWs
zOiQWd2CBQtMa31quRC7j7KXpf39NVefPsdFuh5h+p3tqMM6qC6zBfldZo89
9jB9nfW+04yfr/3a7TYqJo5/eLK47IW+yrM0veOu//yhRc6Wm7flHk6ymqUt
3/aGo/ebT6sn5hpz+Wo93L/Xp4wk163O7N1jNkbtzxdMtJSpmR1a66c6IX9v
aC1hHZtmdi3H9xoSza9Hur6uxV/lvmZyjTwzW7Zs0XwO5JocfmeUp8mM8MAD
D3S8/8xeM87dl8hO7haNRsXjjz/u7hPjgVQ6Ja5/Vb/XWlf9tWP3pfW5SJ4G
IKzCnKdJ/3pLP4eZsUJ1de7tDZTdY7OYPQKc7mOs9CwVtULsPdZejiaP8f5e
tl9TRZdOpt/H2u7SSmzcuFF1qRkjRoywNGbx+9//vubvXzzV2mv5s7teF92n
3SUGLOytPENza+xbbi6nx2qW5taaabki3Y6kJ0YzrX4hCHlaVmrj+qbs4uSO
ou0NiYLHsscNdY7kaVpH5Mz/Kbn+/HxbSxj/vZr1MX4fm5aV2U9DI1u1+1p9
+OGHmllUEJjN2VXdr+bmbnLcm+xfx4wZE4zM1oTco0mvn5A5m5PI0wCUEzlO
S+u7bdD3JMillxnKuWe1IVn6NHutzQ/5WTZDq62ttVS73nvQ7Bg11+Un1SUV
J3U0/e7VplUrccwxx6guNTPPwuprv2bNmoLf7zW5uNe25z+3iqc/WiWe/uIR
8buXz1WehblxXLnkLPFl9OMWz5fM2/ySpUn0xMgVputvj74U0Xws4y68z7VM
TeZ4jSveLbpmszwtPu+ZgvtMvPKiSLz2skjH64VI+WTxWBvCkqXpSdfEdF9P
PbfcckvB83DQQQe5WKVznNjLStWx++67N+dtq1evVv1U2vLe1v8Y9hRrq537
0sc+RgDKTVj3+Myn9729zxTVldmTzc3k+Vz1+DM5/0LmLffee29mTTbbj+Ur
6/sN5B+PFf+VRDm5xrXZ967WrVop/67QqVMny++FFStaDvaM29hLIn+si9Zn
TzxZl+n3ZI507dJeyrMwJ48Fa2ZmHuMDq/7oqywtXV9PT4wW+j8Wnn5B7lu0
l86Y6BU33y0qLzzNtVwtvrC4i0FmeVpiyQJb2V7a4jUvFR5++GHTNQbk34dB
/IVnRSqy3fLPX3755QXPxVFHHeVihc6Ix+PKMzEnD7mGSlAY9RQj/uPsGg6s
uwqg3OjlaX5YX8xJeo9THtN9ms3I3GzGjBnKx5zJQ16XO+6448SECRPEG2+8
UfKe5sWOSdt1uBDbYg49wYpUdD7U9LtO7nPvdaY2efJkS2ulZY+//OUvLX7f
6N+a0WHnM6e2MSbe3LxEDFl2qfI8zInjgQ9u81WWJiWWLtJ8b6YDsEYP3BG2
62/PrNJ+PAfeuvNnzPYLLfYohul8z4aEiPQ41nIN6cpocU+cy4499lhL5x6t
MdHloEePHgXPxYkneruvVTH8PNez2CMIex+YjXv/tm6zo/dHngagHOmNEwmb
QU/of5f32/cBr3sCuU9B27ZtxQ9/+MNMbnbOOeeIO+64QzzzzDNiw4YNjj62
ftOLy1vC8p608j0n//X53e9+50ltAwcOtPW+yc/SislJ9x5X2r+/7+q2iolv
Xyd+//L5ynMxNw+v9xulJ0a+sOVp0kl/035Mne8t/NnE0sWZfxda+3TYOaqH
F/d5nnu/evuCpCq+a9rX9NyTRWz0tZk9DLKZYOKlFzLjS7OHn8hcQp5/ZB9i
5dwT9HmepZBj0fKfD7lfu98dfPDBtvqLNm3aZN4P8pDXdHMP+Wdae5w6feRe
z87OCcn9s6++8veHn9l6rG5co9PqHdjHCEDYBX2NYTv05qD56fHKuZNu9AWy
/5B9wF133ZXZVz2RSHj6uOqLnAO4+0h/7B3hlGLyNHl069bNtZrkd5l99tnH
1vvpkUce2fn7Rc7dHfiEs49jc8068fCHd4prXwnXnFCvszQpdvOIgvel3JsW
5UsvT/PT+dOuDzfpfz7d86r128nNqbSO3J8rVm6eFuR1DJPJZOac89hjjxW1
bkU5Z2nSL37xi4Ln5Morr1RdliGzsWkHHHCA6hJ1yTH7MsPLld0j1M/MsjSn
9yDIYl9wAOUoTGsMmzGai+anOa7yPO3UtTU7+4K79nh2PO9tR9rPWyYsECKd
Vlq6s3Y8mGLzNHl07NhRVFZWOlrSoEGDbL2n9t13X/HWW29lfreUNfBmupyR
1ifrmvfSvCag+drVr/za3SfJQKTn8QXvy9jowcrqgT+ELU+Tpryt/zk190PV
1e2UO+4jSHlaLBbLjGUeOnSorbUEtI4nnnD4IkwA/fSnPw1cxrj33nsbvq7T
pk1TXaKu999/P1Oj072Xm6zsE/7+tjdcuW+tnjZIn1cAUIxy2OMzl9GcND+p
q6sTffr0sZ2f+e26WTFzAOX3s1hcdeUuSKVKytOc7J3Xr18v9tprL1vvr65d
u4rt27eXlKPtNnLHd9SPHHguixDPydisrlmm6vjtkrNFNF6h5onaIdLtCHpi
FAjr9bdf3a0/Plrur+IHufvm+fXfYjQaFa+99lpmrVW5dkTr1q0duTYo94X8
8ssvVT88XzjkkMIeoX///qrL0nX88cebvr6RSER1mbrkXA65Jorsr0844YRM
vVdddZXqsnRZydLcXIuVPA1AOdIbsxWmOXb5gjDvM0tmJ9n9PPOzs+zhp/ws
q9jMxU/jBN1glqVtt5Cn5eZq8tq/HXI+sdyX1e73mQceeKCkHC3776uutK0s
XCPnVL576VHiqXH/03zc9kj3zKEiT9tau1Hdk6EzjjK+8Dl1NcEXwpqn1Tbo
j6H2S1+Qm6elY9We3399fX0mL5P9xpNPPpnJFOSaZ8ccc0xmzFS7du0cyc7y
jyFDhni+PoWfZTOd3EOOG/ejG2+80ZPrg26bM2eO+PnPfy4OPfRQMXbsWN+O
VVOdpeV+RuUefluvEQCcVlWv3UNeEeJh9UbzPp9arrq64Ct2TFpYx0TmcjJP
yx5ynV+zcYmyH5TjHXfZZRdbt/2DH/xAfPLJJ0Xvyeq376R60rU1lq6rytwt
e8z5aqrjOdrgpX3E2mq1/xBSke2az0Vy7TdK64J6YR7P/vEW/c8vuY+Oatnv
qnIuthfk+USOM+vdu3dmfI4bWZnRsf/++4tPP/3Uk8caJH379i14ruQ4QL+5
/PLLLb3OoZNUM6DVbB9Pedy/yt3sUi9PA4ByoNU/7jdedVXuMhpn88wq1dUF
U7Hjl/yetTjJifmeZseee+7ZPHbR7pzO3GPYsGGZ17TdqNKytEv8uzRKk1RK
RM/qrPlamK2jO/vLKY5laY989CeRSic9etD6Eq+8qPlcpOvrVJcGxcK4x2eu
qe/of449/p7q6nZ8VV/zdSb7d0N2rVW7+wM4ffh1zL1fyL08tZ63Bx98UHVp
zWQGa+W19vO6aXY0frC8xbmyeuQ1Il1jb+5AseS1PStZmvwZt7EvOIByppWB
yLkPYWeUAby1RnV1/lcdF+KJ95rGLBQ7DzDs8zvzeZGnOfF9Zskry8QlU0vL
0YLy+sYmDDN8PdLxesPff3vLUkv9rF6P6+b8i2LU3DaOnhia9PK0IPw7t+ri
qfqfZ2HJDbOy+ZkfMrTx48eTo1mwaNEizedQXjvzg06dOll6zX//+9+rLtUR
tf/4s+b5svKSszJ/b9Y/lEJmaVZ7DS9o5Wns7QmgXFw3W7t3DOWa8DmM5n3K
4x//UV2h/6ypaJr7su+40rOWsH03saKicwdf52ly3uhflwqx64jSx6T5da20
XKmN60xfDztrf+TOB83ufZB/5P6MH1UO+HXBcxA5479VlwWfKIcxxnrXh/Yc
rbqy4mTHnmXXYlWVn7Vq1Sqz1+MVV1zhi73Hg2qfffbRfH7lenaqfPXVV6J9
+/aW3gdyr/La2lpltToluWGtYe9QdXW/5v+dePF5R+/bTpbmVa8hs7P85yA2
9jpP7hsAVHv9G+3e8V9vqa7MfTe+YJwLnPmw6gr9YfV2Ibr+vfQMLfvdqxyz
NKmiy+Gm+c2+u7bcE01+B6qurs78fzfHB7z0ymui053l9dpqXU+tvOzcsr6+
Gj2vCz0xdGllTWHL04yutQ3w13DSFtLptC9ys+wh85Vu3bqJ22+/Xaxbt071
0xMaN9xwg+E1Ma8NHTrU8hp7BxxwgNi2bZvnNbohNvIaS3MOnB7jXdMQ812W
Jmk9Zvb2BFAuIrXafeNvn1JdmTfuXGKcERx7d9PcxnIk15Lbd7wzOZo8wjQv
qBiVfc8w7bkOa7dbi/5T7quW9eWXX4pDDnFuDJtcx1j233e/IkSbEsakBS1H
y2hIaPZ+BWOzuh6hulJPVZx0WOHz8vC9qsuCT4R1j898cm8ivc87v33Wae0B
7uUh97mRe3x26dIls6ejzPQ2b96s+mkJrYqKCsPX48orr/SslqOPPtry+0Rm
ae+954OFCJ2gsQ924uWFumuI6eVKDSl7e9fKfOzaV3r5Yr20FlIp8jQAZa0x
pd0zHnaH6sq80/8x47yg9XAhnvXn9CxHyfeC/K4waVHxa6KFJm9xQe74f73j
4u/vnDNx2GGHad7O1q1bM9+hvv/97xf1/addu3Zi0qRJmTmZHW4vz9c1sWSB
tevKJ2q/BmGUrq7SfA6SX7DPHpqEeY/PfJdO0//c8xO9+X9OHNn9beT5YubM
mc3zNCsrK0VNTY1IJOzlAXDGsmXLDF83mW26adasWZk+wur7qEOHDuKbb8Kz
R7RcF63FdbduR+pmafWzdnzBaGy576dc+0Fv3VX551qHnXVZvdbwxtKS18sA
gKD7xaTCnnG3Eaqr8tY1M8MzvkqufSe/39zxkhDj5wtxzj+FOO0BIS56tOm4
8NGm7wTZY59xQuwx2rn8LIjPmRfizzxhmt9MOHBnRvbZZ5+Z3qb8TiOzNXnI
7z75faxcsyY792fq1KmZ70HZvVh3GVZkjnZfMvDfn+MLnrWUp0VOOVp1qZ5J
rl+j+Ryktm1RXRp8Iux7fOZqTAbjvCbzLafys+y5grXN/M9sTOLhhx8u6uqc
3Ze5oaFB9OvXz9Z7qkePHiIW82a/S6+k6+vNe4dTjynIkxLJuPj9y+c5ti94
/qFqfyPdfcFd3I8BAPxGzvfS6hnXR1VX5i2zPQrksddYIeZ+qLrSlmTdN73g
7JiyUg85pm/GCtXPjL80vP6KaQ82o8OPMj3ofvvt5/j9Z3O0ol/TIUnxr0tu
dbwuFRo//sBSntb40UrVpXqm7tEHNZ8DkUqqLg0+oXeOHPSk6srcMXOl/ueh
nzJEeV2lV69eRWdo7A8QTAceeKDp6+vUmmqPPPKI2G233Wy9t+655x5H7tt3
NOZ75h56667KvMutLG38m1d5/CTspDc2DwDKycJPtfvFMfNUV+a9DzdZW0tK
9fVp2ctf/rgQ7Uapz87yj8umCxFvNH8M5SYdqzbNbz7/1S8c7YHlnE45RrGU
9dHk0en3X4jNJx4emvH76bpa09ciduMQ1WV6qrL/eYXX2Hser7os+IzW54Pf
5kA6Se8ahB8fs5V9a2R+Jn+O/Cz4zjzzTEu51s9+9rOiewqZ1Z5wwgm2cjS5
pl5o1krTUXXlRdp9w/gbdH9n8NI+rmRpI/4zQKR3/J8qlVdcUNg7sC84gDIj
v3Nr9YtynmA5qkkIccG/reUMXuRqMjvLHtk5mqozs9zvFPI5uPVFf12v96VU
0tKYqEN3363kuyp1LFr22HVIo3jmzN9k6pJj+sMk/twM3deg9oG/qC7Pc9Gz
OxdeZ7+6n+qy4DNa2bxcLyCsjMatq76uZiY77ozxZ+FUzHhEmavNnTvX9Lbl
Oq2XX355Zs0IO7c/ZMiQ0M3v1FL30D22x2RNeOsax7O00a8PtL2vgdMip/2q
MFcc+welNQGACgdMKOwV23m/rKWv6K29nH98b4wzfXU2M5O35bfcLPeQczlH
Py9EfUPpj7ncRPv0MM3TZl91edG371SOJo/uv3lTrDvpmExNYd2nST6u6K+7
ZdZJk69N7QN3h2YMni3JRs33Ynz+M6org8/ofb6k1A2PcJ1RL8C6BlDBylhE
q2MVs8fAgQMzf9a2bduibq9cMtvk11/YmueZtXzbm45mac9+Pc2jR2ysokun
wt5h7kzVZQGA5/70snavuC6iujK15L6eVtfqlz23Ua6Wm5f5PTPTOnYbKcQt
C3f0Einvnv+wqb3vTtM8LWowX0CL3H/CbI9aO8de11eLZ88Y2FxPWLM07JTa
ulnzvZhc87Xq0uAz4+Zrf27M+1h1Ze4yOlcvY2w2PHbQQQeVnKc5dci1+6qq
qlQ/JZ5IRyOi4uSO+muumlyP+zL6cWD3HdCSv9dp8/PwyQeqSwMAz730uXaf
OHSO6sr8wepYtdxsLfd3S12/SuUhv0cwl9MZqe3fmeZpkdOtrVnl5Fg0echx
h0P7/lN82/kwsrQyU3PHjZrvxXR1eXxHgnVbqrU/P+59VXVl7jLbr2j6u6or
RLn49ttvlWdoufNHy4ne2vtWx6hlyUws9/jTe6MMD/kzn0X8l1Gltmlfi0tt
XKe6NADwXEJnb/gOd6iuzD/kWL2DJtrLKPYZpz4PK+ZoO7JpTic5mrPSibil
NdQaV2p/OZNzqu5c4uw+FK2GCTF2XtP83eqhv21RB3laeagccH5hrnvK0arL
gg/FEtqfIyfcq7oy9z32nvFnac+HVFeIcmA213POnDnixz/+sas5WnZf2FwN
b74qqm8YJCpOPGxn/9AYns2pEq++ZKl/Kyf1T03VvhaXULumGwCocuSfNL5r
Dw33uijFsDtWze+HzM5+cosQQ+YIMWulENX1qp/h8Fq2bJmY1+knpv1Y3SP3
tfi9xlTTXNtdhzv3umuNO5TXVsnTyk+k+1Ea6wlfp7os+JTWeOu9x6quyhv3
v2b8ufqrvzTNwQfcYnW82NNPPy1++MMfOp6l5edochxz1e8u0exlqof9zuNn
xz1aY9O01vBI19aoLtUzmq97l8NVlwUAyjyuc+31wddVV+ZPfs3VsntuPr1c
iOc+FKI2IUSisSmTkWufkY+qI3vbfx68v2meVtn3jObfkfOIWjuYo106TX/c
YeTUY4qau4AAa2zQfA/GX2CyP7Qd/efCz5Vdhqmuyju/fdr4M3a3EU3nXsBp
ZmPTNm7cWPA7n3/+uejYsWNJGdquu+4qpkyZollTZf/zDPuZxIvPu/20eKLi
5MJ197X2tky8vFB1qZ6p7Nuz4PFHz+uiuiwAUEZvHofMZ6DPD7lalyvfFov+
NieTmcGfNm3alOlLu+zVztKcgaXvRRxbH63V0LQYMWqJqDXak7UhoT33tBz3
uywjeuvBJDew/gm0PfSG9ufMZ9tUV+ada2aaf+46se83kKtDhw66mZfco8BM
di/Pdu3aWcrQBg8enBmPlk5rX4iNz5+zM1vqdqT2tZmQ7PVopW8rt54pcvpx
hWP27r1ddVkAoNT5/9LuCxnTZM7rXE1maPN6DijLc3gQTZ48ublPNevHxl70
d0feIzKP+9e4J8W2zh3N524mk9rrYMRYkz7M9PI0QM8nW7Q/b4aU2ZDGV740
/wzuM0WILXyEwgHfffedYf4l53faFY1GM3nZjBkzMr8v/3f2sCL3nCH3ic7/
s7CsG6G3j6XWeLVyIddI0xyPuHi+6tIAQKlJi7R7Qtalt07mak5nazI7k4fM
WeRrUf3uu2V9TSyIjjvuuOa+V28NNZmPytfZiRwt+282NmFYU4/z0gumNcbG
XV+YqyTDs54wCuWvmcc8X5iJN2p/7hz1J9WVeW/5BmufyYxVQ6mM5nq2adPG
83q0rsXkn09iYwZ7XpdbIj2PN83Tkl98qrpMz6S2bNJ+DtavVV0aACgl54Pp
fT+HfT+fZD8HyWYh2TxEa9yIzM4YTxIclZWVLXpfrTmfpY5J22O0ELctLsy+
s3ma1bw1N1Nr/OxjF54N+IlWPxyG8QRwl9Ze13Jvm3K0ISrE/hPMP6Plvszk
aiiW1X0InBKfN1sk136j+/d6Y5vDel0m8epi/XFpPY8XjZ98oLpETyWWLdGe
01ATU10aACint2YTY9SKozVe7di7d+4bkJud5dPLzbT6GPjXCy+80KL3bd2q
VYsxaU6NRdOSzdPSsWrL9abjbFBXDvS+DyVe4Us/jP11qfbn0bqI6srUsTou
Xf5cNR+xsMFsHwKnZc8NkTP/x/RnNPOl7kc6XpMfxF94VlSc2GHnY+3SSdT+
488itW2L6tI8VzWwd+HrfspRqssCAF+Q3821esB+01VXVn6s5mlhuw4YNgMG
DCjof+/o0rfouZ17jBLiziXC0v4TsZuHk7dCk1Y/zHsFVrz8hfZn0/DnVFem
lp21HhirBqvat2/v6dg0K+cDrf60eYxSXa3jNflJ6rttoX+MZqLnnVzwukf7
nKa6LADwjd1Gavd/NQnVlZWX/H4lm5vlr1HB/Cx/+/nPf96yBz5xYtFj0Wau
tHff8j3E+wNaIl2PKOiHY6OuUV0WAiCR1P6M6n6/6sr8wW6u5lW2lq6qFLV/
vytzTkhXs1FCEDz33HOGY9PWrFnj+H1mzwfV1w3U/6FkI+sFlKt0Wvu1f/ge
1ZUBgG/o9YKMUfMeeVqwyf2zmnvfNnuK/7ro1aKyNOZbw0ny+rpWPxx/ocw2
aUTROt5Z+DnVerjqqvxj9ioh2o+x9znvVLYWXzhXRC/oLpJfftbiz3PHtsfG
31D6HcF1RnM9L7jgAsfvLx2NWO4tax+4u2Uv+hB5SjmQ81u1+ofkN1+qLg0A
fEPOI9tlGN/r/aCi86EFvU31yGuYnxUQH330UVPv26Gf+K8hSds5WveJ36l+
CAih6sGXa/bD5bgODIoz5W3tz6zJ/6u6Mn8pdr/vYnO15OqvWvYHDTsnFrBO
RPC0bt3a07meufMiEksWGP9wKsV6AWVIb+28dLxedWkA4Cs3LdCfcwbv5I5F
y+Zp0XNPoicOiAcffLCo+Z1ybTW5VwGvL9ygtfZJpMexqstCgFTVa392XThF
dWX+VGyuNmeVvfvJ/66bpbd+BPxr+fLlnu5DIOW+T8yur8QXPldwHrG6lziC
K3bjEI29CI5WXRYA+E5DsmnuBmPU1MrtjeV+3VL0vC7M9QyIH/7G/vzOsRfl
fh86VPVDQMikKyMFvbA8au+7U3VpCJgDJhR+frUdqboq/9La79vK8dRy6/eh
l6exj1HwnHPOObpZ2qBBg1y5z9w8LXdso5bKvj3J08qQVv8QG3e96rIAwJem
vcMYNT+Qaxrl9iixsdfRu/hcolGIXv8ubkxawRj6WLXqh4MQkWtMa659sm61
6tIQMGPncc2tGMXkalaf0/z1VbM9Qn6exrU4f6urqzMcm1ZRUeHK/WbzNHnd
1kxszODCXGXCMFfqgj+kE3HN/oHPEwDQ11Znr0/2elen7p/3slaFj9U2CLHH
6FLGpOVd7/34A9UPCSGSO761ea5G18NVl4UAitZxza0UMiOzk6vJtW3N6OVp
7GMULCtXrtTN0g45xL3eL5unRbodaflnW7zfVr7nWm1QT3ftNK77AoAu2e/p
9Xb1jaqrK0/pmljmnMbYNP+pTQix+yjr34+637hBc0xa7lH/JAsSwRmpiu+0
32PT/6m6NASUzM60Pttgj5VsLZE0vx29PI3xJMHSr18/3Txt6tSprt1vNiOL
jfmDpZ/Pfb9Fev63SNfXuVYb1NPL0wAAxvT6Za5BAy21s5Gl9ZsuRP3sxw2z
NHlUDvi16oeFkKi6uh9zPeGoqTrrQjz5vurKgk3mazNXNGVssteyuoaa1TyN
63H+9oMf/EA3T6uudm8sUDZPs5O3Jr/4lPdTmdBcO23MYNVlAYDvGY1RY50U
oIle7mw0Xzq5fq1pnhY58wS1DwyhETn9uML3F/tyoQR1DdqfcXuOVl1ZedLK
0zTn5ZF/+NbGjRt1s7QOHTq4et/F5GkoD+lIBWunAUAJ+k3T7pnl3Dag3NlZ
A6dt9537KKZra0zztMxY+pSFhXMAA8n1azTfWw1vLlNdGgJO71rCrJWqKys/
VvM0+NeMGTN087SHHnrI1fvOvlfSVVFX7wfBo7t2Wk1MdWkAEAhy3Y7Ww7V7
5gGPq64OUMfWPm0nThTHHntsi9+vOLmTaZ6Wrq5S9OgQFpWXnav53kpt3ay6
NASc3hj29mNUV1Z+8vM0KfHSCy3+TP4M/Kt37966edoXX3yhujyUqcoLTy8c
397dfN8KAMBOT7zPvE8gn50sTfbDV155ZYvf15qDV5B5bNui6NEhDPTGQUbP
OUl1aQgJvTFqM1aorqy8xMbfUJinLZrH/KwA+fGPf6yZpe23336qS0OZSicS
2mun3ThEdWkAEDhGa0SRqaHc9JpsL0uTx6xZs1rcRvTck03ztOS6NWoeIEJB
b55G44eEHXCG3hi1dqwJ4am6f/6tYBxa4sW5rJ0WENFoVHds2nHHHae6PJSp
hnff1O5Nv/xMdWkAEDg1Cf3MgP0+UU4sz/PMydLkMX/+/Ba3E+19qnme9tXn
ih4lwkB3XT7AQXrX27L7r8B9uWulZceh5edp8K9PPvlEN0+bNm2a6vJQpir7
naPdQzQ2qi4NAALJKEegb0Y5mLmiuCxNHvkqLz7DNE9r/ORDBY8SYaA3No05
X3Ca0V7gcb52eSZ201BRPeL3IhXZnvnvxOL5/LsPiClTpujmaZ9++qnq8lCO
kklR0fnQwvUievdQXRkABJrRvE8yNYRd25EW8zSNnjif3nW/FnnaB8sVPEqE
gV6eltq0QXVpCCG93oDx6+qkY9XkaQHRq1cvzb5h9913V10aylT9rMe0+9KP
V6kuDQACTe73aZQpsJYawqrYeZ7yaNeuXcHtVQ443zxPW/6OgkeKoEt9u1Xz
/VQ98mrVpSGkjMao0RcokmwU1cOuYl/PADjwwAM187Rf/vKXqktDmaq85CzN
PkLm9ACA0hj1zVyLRljtOtw8S+s6aolmT3zAAQcU3F7lFReY5mkN772l4JEi
6JjrCRX6TacvAOxKp9O6cz1PPvlk1eWhDKXr6zR7CLnuLwDAGUZjdWRPDYTJ
yo3mWVrfqUKMHj1asyeW157zVV3RyzxPe+cN7x8sAo99CKBColH/8/Hx91RX
B/hTLBbTzdPGjx+vujyUITmulTV9AcB9RpnarJWqqwOc0/dR8zxNGjVqlGZP
vNdeexXcZtVAC3na//7H40eKoGNsGlR67F39z8i6BtXVAf5jtLfn55+zxze8
Fz2/K/t6AoBH9NYgbjdKdWWAc1qbzPXM7sWhNz5NM0+zMD4tPnemx48UQcfY
NKjG3gSAdW+88YZunpZIJFSXhzKjt/5q1TWXqS4NAELJaC019vtEGFTXWxub
Jsm5GVo98fe+972C27Wyfhp5GuxgbBr8gL4AsG7ixMI9jNjbE6pUXXmRZh+R
XM3GMgDgltsWa/fNrXYccYYGI+DM9vXce9zOn3300Uc1+2Kt/T1jNw0lT4Oj
9N5Hqe3fqi4NZab/Y+z3CVjRp08fzb5h3333VV0ayk0qpdlDRE49RnVlABB6
e4zW7ptlTw0EmVmeljveYvr06Zp9cdu2bQtut+raAeZ52vOzPHykCDLGpsFv
dh/FvE/AzKmnnqrZN/Tv3191aSgzen1EfN5s1aUBQOjNWMG1aIRT78nW87Qn
nnhCdx2UfFbyNLIQWBU9r4v2HI0N61SXhjJlNO+TTA1ootczyHmggJf0etF0
fZ3q0gCgLLAGMcKo7UjjPC03L3711VfJ0+C51MZ1mu8fuUcXoJLR+F7WUgP0
87RZsxifDu8wxh0A1DO6Fv34e6qrA4pjdS8CiTwNKtAHw8/0rrUxfh3lrq6u
TrdnmDt3ruryUEb0+ojEywtVlwYAZcWob15Tobo6wJ7aBuMsTa4PlMsoT6uv
r2/xs+RpcIrm+sFdj1BdFpBRm7B+TQIoJ5s3b9btGbZu3aq6PJQRvT4UAOAt
ozFqct5cpFZ1hYB1Ru9nrbnMsVhMtzeWWVsu8jQ4gbFpCIJZK1lLDci3fv16
3Z6hooKL0PAGfQQA+Mujb+v3zT++RYj6BtUVAtY8vdz6XgRSPB4nT4OnuKaM
oDBaS+2xd1VXB3hv3bp1uj1DJBJRXR7KBH0EAPjPT2/V75t/PkmIVFp1hYA5
o+9/eutpt2rVSrM3fuqpp1r8HHkaSsU1ZQSN0ZoQdVxrQ5mpqqpifBqUoo8A
AH+qSQjRZoR+37zvODI1+J9ZnjZ7ZeHv7L777pq98cCBA1v8HHkaShUbM1h7
/eDXlqguDdAl153U+jy9ZKrqygBvVVdX6+Zp3377reryUAYYmwYA/vXJFuMs
Yp9xQiRTqqsE9PWdavwe1tqb7tRTT9XsjeWf5yJPQynS8Th9MAJptsFaauz3
iXJSU1Ojm6fNnz9fdXkIOcamAYD/vb3W3nrugJ8YzU3S25fusssuI0+D6+iD
EWR61yroCVBO5L7fenna3LlzVZeHkIv0/G/NPiK1ZZPq0gAAOZZ9TaaGYGqn
My/JKE+bOHGibn+cq9Q8rXH52yLxisYCbigLkW5Har5n0vV1qksDTFXH9T9X
5T4wQLnQ6xfmzJmjujSEmN41uWifHqpLAwBoMNrzk3ke8Ktdh+u/X/ccrf07
ch9PK3t8FpunJV5eKCLdjmj+mcgpR4t0ZdSlZwB+pNsHn99VdWmAZf2ma3+2
th2pujLAO3r9wqxZs1SXhhCL9jqFMe4AEDBkagiaYsdV6vXHcuxaVjF5ml6O
Ig85Xg3lgbmeCAO5n6fe5+uAx1RXB3jDyvU3wElyPqfmNbmzT1RdGgDAhNl+
iWRq8It4o/H79LLp+r9rZU8Cu3lauiam+TM1t45s8d/Jrz5z82mBYkaZKhA0
Rj3BTI39k4GwadOmjen1N8BJXJMDgGCzkqnNpo+GYjUJ4/foRIOly/TytNw1
1Ozmafn9T7TXqZm1supnTCNXKSOVF55OH4xQ0fuM3WWYEFuqVFcHuKtdu3aa
vcKgQYNUl4aQ4pocAASflUzt2Q9VV4lyFq0rPk8zWkMtkUhkfsZunlaw7nx1
0xfNykvPpicqE0Zj0xKvLVFdHlCUJ9/X/5zdY3TT3gVAWOldf5N7hQNOY2wa
AISHWabWZoQQtQ2qq0Q5SixZIB77w98N358zp79nuJeiVo/csWPH5r+3k6fJ
enL/vLLfOZk/l2umcY2xPKTj9ZbX2QOCpu9U/c/avcY2zb8Hwqhv376m60MA
TmFsGgCEi1mmZrTmO+CG1Mb1md5i8jlDDd+b6086+v/WK/tc83a2b9/eojdu
3bq1+OqrnYsD2snT4vNmF/y5XpYWG3udJ88TvCXn9+q9T1LfblVdHlCSRFKI
vcfpf97us+PvkinVVQLO69+/v2aeJueBAk5KLF3ENTkACCGzTM1o3XfAaTKP
kv3FI+eOMHxfbuncydJ1vc8//1xzny47eVrtfXe2+HOj36UvCp/YhGG83gi9
1duNewGZtzWSqSFkHnvsMdP1VgEnMNcTAMLLLFMzWqsKcFLFiR0y/cVD540y
fE/m9iJyrJhddvK0un/fb/qzpdQC/6r7598MX28gTFZuNO4F2jP3EyFjtN6q
1rU4oFj0EQAQbmaZ2qtfmd8GUIp0XW1zfzH2IuP101rkXv++3/Z92cnT9OZ2
0heFW81tYw1f68SrL6kuEXDcm6vN14GgH0BY1NfXk6fBdYxNA4DycOk04z66
NqG6QoRZbm5llKe1G5po2Y88fK/t+7K7v2fymy9F9ILuTX/X5XD6opCruW2c
cZb24lzVJQKumfaOcS/ANTaEiV6e5tSeBPEX5jSfO2K3jBDJNd84crsIjuiv
u2n2EqlNG1SXBgBwmLz2rNc/7zFaiHrmesAludfvjPK0rjd82qIfiS941vZ9
2c3TmjU06P4+eVo4mGVp8bkzVZcIuG4qmRrKhNZ+4E7laXrjklgbonyktm7S
fA9Euh6hujQAgAtkf2zUP+85ekd/0KC6SoSR1Tyty5Ut518mXl5o+76KztP+
D3M9w6lm0hjD90T1dQNVlwh4xmwdCNZXRRhMnDjRlT0JtLK0yClH5+Qph4vk
2tUOPQr4FXM9AaD8mGVqXJeGG4rN04pRSp6m1RvJ20Ow6fW8zfN0xl2vukTA
c1YytRkrVFcJFM+tPQn0eor8P0/X1zv0SOA3iWVLdHsKAEC4WemhZ61UXSXC
JDfjGn/9HN33nczasj8X7d2j5PtyIk/jOmOwmWZpY69TXSKgjJV+YDb9AAJM
L0+bM2dOUbeXf06pvPjM5r/LP780vL7UqYcBn4lecApj0wCgjDHXA14qJk9r
XPFuyfdlN09j7bRwMXsvkKUB5v3ALsN2/FtimA0UkeuRJRbPK/r39dZQ++ST
T4q6vYIxaDUxzT+XR2Lx/KLrhn8ZXadLbWYfAgAoF1YytQunqK4SYZCba9x0
+9umeVopa7mWkqcxbj88TLM05ngCzcz6gXajhGhIqq4S5aZFbtH50B1vwp2b
0dc/PU1EzjyhqWfodoRIfvmZ5m1UVlYWZGmnnXZa0TXlnkcipx9XWGdu1paI
F30/8KfEspds95YAgPCykqkxVg2lspunVQ3q48h92el55DXw/J9j7bTgka+j
2XuAnhcoZLa+at9HVVeIcpLatEH3+lZi0fPa+VV1pe7tTZkyRfTt2zezblo6
nS6ups0bC84lellapPuRRd0H/CtdXWXYW6TralWXCABQgEwNbsvtN8zyNLlH
lkilir6vYvM01k4LPq1MlNcUsO6ZVfQB8Ifcc3Kk25HN8yrTVVH9ccc3DXW1
pnRtjek5hnNNSDU0iOh5XXi9AQCaZq4kU4N7cnuOWx7doPv+mtdzQMk9CXla
eUpt3cz3G8ABTy9nz0+oFxt1reZnd8M7b+h+xkfPPtH1uipO7kSeVoaifXrw
WgMADNUkhNh/ApkanGc1T3vpiTdKvq9i8zSt30MwpOvrREUX4+849LuAdWbj
1uXcUMBNep/fkVOOav6zxKuLW/xcpMexrteV/PoLS3kawqPyop76r/WO3gMA
gFxW5n+e+g/VVSJIcnsPo/eXE9/RyNPKT+TUo8nSAIfJ87zeZ3XbkU3X4AC3
6H2GN368KjO3X8ofVx7pebwntaXjcZFc+02mjrqH7y0457D2anhUXnS6YX+R
2rhOdYkAAB8iU4OTcudH+DVPI4MJJrPXO/u9C4B9cl9Poz0/6xpUV4iwsvI5
np+nxUYP9rhK1ooIrVQqk88a9RfJLz5VXSUAwMfM9vqSx0Xs9wULspmH7DGN
8jQnVF5yVnF52skd6YcDRm9ftewh5wIBKJ6VPoC5n3Ba/t4yzXlaQ4NIJ3YO
jKy89Gzl522u44RQY6OInPYr42t1H61UXSUAICCM5nzI4/LHVVcIv4vPm92U
byxZ4HqeZpalWZ3vCX8zzdJ2vNcAlO4pk/0J5DF7leoqESZaeVr8+VkF5/BI
tyOUnrf19pRGcMm5vHKfecMsbeV7qssEAASM2fxP9iiAVW7maWYZi9U8jbVP
/M3sdWZsIeCsae+wVxG8k/8Zn1y/pnCu3Tdftvjv6FknKK+T/iHY9PLR3CO+
4FnVZQIAAurSaca99JwPVFeIIHAzT7OSpenlLbl9FHmMT6VSpuul8doB7rCy
rmr/x1RXiTDIz6ly/7vmrgmZ83XlgF+3+JmGt15TXifnoOCylKUtfE51mQCA
gOs71WTOB8sJwITeejxO7G9hNU/TXNtErpdx6jGZv09XRksvBo5KbdkkIt2P
IksDFLKSqbGmGkpVsM/AmMEtPucb3lja8vP/5I4iHa/3vE7L/QV8zcrchsSL
z6suEwAQEmbrqTHnA0bcytOsXFs07XcbG0W6uqq0QuC4uikPFDXmEIDzrGZq
9AIoVm6+Icck545Lrv3rpOZrX6o//7XORQgWS1na4vmqywQAhEh9oxC7jzLu
o4+4S4iGpOpK4Ue+ztPgK6nvvhWR048jSwN8ZuZKMjW4Jz9Pq73nj7qf/9Uj
rlZSo1bPwdppwWIlS6NfBAC4QS8ToZeGGfI0WFEzaYyl15IsDVAjFhdi/wn0
AXBebs6Rmd/5v//RPgd0PlSka2JKatTqOTgfBQdZGgBAtap6IdqPoZeGPXp5
WqnvE/K0cJCvTf5cHr0jPm+26nKBsmdl/qcT62OifOTO78xmVPn5R/XIa0S6
tkZZjVp5DL1FMCReXmjYW8j3H68lAMALtQkhfnQzY9VgHXka9Fi5Xpw5TjpM
JL/6XHW5AP4PmRqcFLt5uOb5Orl+jWj89EORrlK/Z5DW+Qr+Z9YrMmcXAOC1
VFqIftPJ1GCNH/I0+It87XLHIxgdlX17inQ8rrpkAHmsrANBpgYr4gue8/R8
XXv3xMw6bHb2I8rP08hh/I8sDQDgZ0++by1Tk/207LtRnsjTkCux6Hlrr1vn
Q9mvHggAsz3AL5mqukL4XfZ8Hhv7B9fvK3/vg2J+L3deKvzJrEeMnHKU6hIB
AMisT9xrMmPVoO83T7r3frCSy3D90T9y5/QYHbHxNzAmDQgQs/mfnP9hJvHS
fJGudH9eZ7HrQeTnM6wj4V9Wrrem62pVlwkAQDMra6nQU5cnvfeCE2MWKy//
tWnPxDVk9SzP7+zSacd3qhdUlwugCGRq8DutNdCsXnPLz2jgT1ayNLJQAIAf
Wc3UnMpS4H9G6+s0pkq//arB5hkNeZpaVvccYBwhEHxma6vOXKG6QpQzres6
ds49lX3PaB5DDf9JLFlATwgACDzGqiHL6L3ghNqH72HtNJ+yPCbtxA6MSQNC
5KJHOffDn0q9lpOujIj487Ns7WMAb9T+489kaQCA0CBTg+R2nmY29okxT96z
s3en/Ll0fZ3qkgE4zGyPgqP+5MwYZcAOMpbwSby6WES6H0WWBgAIJSu52l5j
hdjg/hK0UEDv9d9jlDO3b5anMSfDW1bndtLbAuFnlqlxTQ1e41wUIqmUiN08
gn4DABB6jFUrX3rfp/af4MztW8lvWHfWfXZyNF4ToDzUJoTYZxznfvgHWUs4
yHXSIl0Pt9RvsJ4EACAMjNalp7cOL73X+Ni7nbl9qzkO+Y077OZoTfM761WX
DcAjdQ1C/Ohm9ilCcZyeE0yeFnxW15OInt1ZpLZtUV0uAACOsjL/g1wtPPRe
2wunOHP7VvZFzx7JtauduVPYztEqTjpMJBbNU102AAVSaSGOuIvzPuzpNbnp
PbHrcCE+3OTMbZKnBZedfq/2vjuFSKdVlwwAgCuszv+kvw62Zz/Qf02feN+Z
+7DTX2UytXVkaqVILJ4vKrp0svWcx27e8WWosVF16QAUm/4u53xYo9UnJpKl
367W2Cb2LfK/2C3W1kmTc0CTX32uulwAAFw3e5UQ/+9GcrUwM8pNnXwtbY2T
OrGDSG1c79ydlwk7e3a2mNtZV6u6dAA+si5iff4n5/zy5dZ8YPK0YJH7f1vt
PTLX7lIOhK4AAASI3bFq2R6bPtv/vPqelN9rybkbRvMRI12PEKnvtjlXQMgl
Fj1vO0djvToARtinCHr03htO5Gl6vQHnLP/JzD846TB6DgAALCg2V5NrHcN/
jF7PNiOEqI47d1+yj4r0OFZUdD5UxBfObf5zw0yt5/EiXVvjXBEhZWedNHpa
AHbYOe+zV0H50Ftn14lsNV1TrXn+qpk0uvQbh2Os9h6sfQcAQEvF5mrwFyWv
lcbaszW3j9fPf67o5WIxAZdKWZ5jQY4GoBSMVUMut19/vXObaEg4cwcoWub6
6ClHma+T1uNY+g4AAAywZ0FwGb12KtRMGqPbk9U+8Bc1RfmY1evC5GgAnEKm
hiy3xyjGFzyneU6rvOxcZ+4AttlaJ23CMNXlAgAQGORqweLVHgR2VQ3qrdub
paMV6grzCbv7DTDHAoAbrJzz5XzAWoYShZLMzLyY81txckfteZ+3j3fuTmBJ
za0j6T0AAHBZdg8CcjV/M3pNVIv2OU173kC3I1SXpozdHI0xaQDcxli18uXV
+PbEonlkNoqxPisAAN6Tvdaeo8nV/MivY9Oy0jUx3WvS5dQ/283QcvtZAPCC
0TglP55f4Awv14uoufMm3fNdYskC5+8QRfUf5dSfAQDglWLmgbI/mHv8nqVl
JV5eqNuzNbyxVHV5rik2Q6OfBaCS3l6Pfj/XoDh6vYR8HzgtnUiIyKlHk6l5
oSEhYjePsNV3RLofyZg0AABcJPuuH99iP1ej53aen+d55tPLlSJn/Lfq0pyV
SpWco8nfleP6AEAV1lEtH16/pqmN6w3PgclvvnTnjstI/IVnbfce8fnPqC4b
AICyYbfXpud2VlDGpmXJfaT0erjav/5RdXmOiC+cqzu31WqOxnVhAH5RzHne
j+cf6IvU6r+Wbs4vMBq3nsnU1n7j3p2HWDHX82I3DRPpeFx16QAAlKVScjX6
7uIELUvLqn3wL/q98xefqi6vaCWNR+vSSdQ+cDc5GgDfIlcLLy/XTstnuDZ+
5w4itWm9+0WEiJ29BriGBwCAv5SSq9UkVFcfHLF4sOZ5tpBMZtbm0F6z4yiR
XB2cxfacmNNJHwsgKNZFyNXCqN0ota+bUQYk+4JUZLs3hQRZslFUj7yG/gMA
gBCQPZidtYzpue3Zf0Kwn0O5/4BRn+fnNfizGVqxORo9LICgy44t5xwffCrH
puWquXOC7nkzevaJO06+jd4WFCCyp4icor+/Az0IAADBVEzPffFUIWobVFfu
Xxc9Go7vKrEbh5pnasmk6jIzyNAAQBt7FgSbn16nmtvH655Hqwdf7n1BfpdK
WZ7fSR8CAECw0XOXzuw5DJJ0IiEqLzvXtAesueNGJfWVOpeT/hVAOeEcHzxG
r9lba9TUVHV1P91zauOHK9QU5TOyr7CzThp9CAAA4WFnzNqPbqbnzjJ7zp5Z
pbpC++SaKJEzTzDtBaPnnCRio691vR4nMjRyNADljFwtGPy8p1Fl//N1z69y
n/ByZbdHkT8LAADC6dkPhNhztLV+++eThJgdwLzIKXKvhrB+H0lVWMvUMrna
WZ1F9XUDS9/TPdm4oyevb77G60SGRo4GADvZydXY69t7vh7rnkplrqORERV/
nc/P69ACAADn2Om5D5pYnj13n8nhzNJy2d3jPXL6cZnf0Tuy652Vsu6Z1Qyt
7t/3k6MBgAbGq/mPn8emZaW2bdU97yZeXqi6PFeVumYrWRoAAOXls61C7D2O
nluLUd974RTV1TlL9oAyJ3Mr+3IyQ4sveI4MDQAsKHYv0Fe/Ul15+AQhS8vS
u84W6X6k6tJcUeqaE7Exg0W6tkb1wwAAAIoU23OHma/nZLgk8drLyjMzrQxN
9rpkaABQnGLP8WE/z3tF5pNB6yn08qWq312iujTHyOtzFSd3LLk/AQAA2FIl
xMVT7fXbrYeHs98O0nVkp6W2bRHVw37niwwNAOCcYnK1cjjvue3UfwTvuZXn
YL1zdOIVnxZtUUnj0U7uSI8CAAB0rd4uxCG32eu1f3CTf3tCu8o5S8uV2rxR
xMb+gQwNAEKGXM07Qe4pYjeP0D5ndz5UJL/4VHV5tpQ6p5MeBQAA2CFztWLW
M95cpbry4sUbhfjeGP3HV9ugukLvyTVBGle8K6Lndy0tMzu5o4h0O6J5rd/Y
zcOZxwkACpGrucvo+ZVj1vwuXVVpeF73+/r72R6j2ByNDA0AADjBbs/d8c7g
9dvrI0L8bBLfH8zI3lJvb89s70pOBgDBwRqqzlsfNX7+grLnQ/3sxwOVqTmR
oWX7GQAAACfZ7bnlWC+/99zfxYQY+IT5YwEAIMyyexCQq5Vu91Hhec6qru5n
mkOpzNWy1/mYzwkAAPwuWheOvcJmrBDi/91krfZZK1VXCwCAd+yc5w++rWk8
FppcOEX/uer1b9XV2ZeuiVla8yHap4dIbVznSU3ZMWilZGjkaAAAQJW5H+7o
CycXv/aKimxNzq8w2mdL63jpc+/rBADAD+zkakf+SYhvY6orVsvo+WozQoja
hOoKi5OujIroBadYyqiivXuIxEsvOF6DUxkaORoAAPAL2Tu2N1jD3+y46NGm
23j2A+drS6WLy9Cyxw3POF8TAABBYzdXm/eR6oq9t7bC+HmZ40Kf4zU5r9Jq
ZhU5/ThRNahPi/XI8tdZzR7ZdVhjE4Y3Z2byiJxyVMnZWfPR5XByNAAA4Eul
5mq5x56jmzKwi6cK0W+6EP0f2zmmLf+QeVn2eGaVEDNXNP15sRla9mCOJwAA
O8lza6th/h+LrspPbjF+LsIik6l16eRczuXikc3lyNAAAEAQyJ7xRzc7k6up
OOS6J9uqVT+LAAD4U79p9s6r378xXHmSFqPxe6F87KmUiI2/QXleZjSXkwwN
AAAElZy/Wcy+BaqOPy5q2msBAAAY++o7IQ681X6utmKD6srdofeY5Xj7MEuu
/UZU9juHDA0AAMAl2TkfqjOz/EPOCZXzRBNJ1c8QAADBs2pjU05m59wr9zJa
G1FduXOM+pswrJlmRfKrz0TVb/sqydAAAADKhRNrm5Waod22WIiagO6xBQCA
38hxZz+4yd75OAzzIMtunqeJ1IZ1ombiKBHperiz+dnJHTP5We7eBgAAAOXs
6eVN/aacD+FmhtZ+bNP9xOKqHzEAAOFVzHh0+fOV9aort++ddcaPq9wlN6xt
3rczd8/O/CP7M9msLHuka2IiHadxAwAAsELOvZT7aj75fss9POUen3KvTzm2
LP/I9q27jRCi7Ugh2o1q+nO5J6i8vXij6kcFAEB5WR8V4lKb+xYEZT/QSJ0Q
l00P/9g7AAAAAAAAeG9jpRCH32V/XLkf8yi5z5KV/cvlNT0AAAAAAACgFMXu
SSSzKZXZmhznLmvYbaT1muXYPAAAAAAAAMAJpez1nc3WnvvQ3RplhjZmXtMa
EnZr/HiLu7UBAAAAAACgPJWSq2WP7Hqp2XXX5NqrM1cIMXtVUyaWe+hpSO78
Gbkm2u5FZGjykPNA317r3fMHAAAAAACA8uRErqb6+M2TQtQkVD+TAAAAAAAA
KCdBzNVuWSjEuojqZw4AAAAAAADlTM679HO2JueXyhytlvFoAAAAAAAA8Jns
umiqM7TdRwlxxePG67ABAAAAAAAAfjJrZVO2tsdobzI0ubfnmOfJ0AAAAAAA
ABAO2Xmh8rhwihDtxzSNI2szQojWw4ufyzn1HTI0AAAAAAAAIEtmZdmjql6I
WFyIRFJ1VQAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAA
AAAAAAAAAAAAAAAAAAAAAADgjf8Pprw5aQ==
     "], {{0, 271.}, {618., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{144., 144.},
     RasterInterpolation->"High"],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{491.4375, Automatic},
   ImageSizeRaw->{618., 271.},
   PlotRange->{{0, 618.}, {0, 271.}}]], "Input",ExpressionUUID->
  "89312aa3-2ff3-4d66-b838-e95064b8ba3f"]
}], "Text",
 CellChangeTimes->{{3.924086602206575*^9, 3.924086652076137*^9}, {
   3.924093581954031*^9, 3.924093585933394*^9}, {3.924102243403565*^9, 
   3.924102333097827*^9}, {3.924102622659979*^9, 3.924102627221725*^9}, {
   3.927107006237133*^9, 3.927107007032435*^9}, {3.93272987051653*^9, 
   3.932729913067873*^9}, {3.932730059129665*^9, 3.9327302692331867`*^9}, {
   3.932730305174961*^9, 3.932730368482872*^9}, {3.9327304007024813`*^9, 
   3.932730458998907*^9}, {3.932730493567298*^9, 3.932730584009495*^9}, {
   3.932730913674361*^9, 3.932731071255993*^9}, {3.932733235997363*^9, 
   3.9327332621181593`*^9}, {3.932737886126062*^9, 3.932737950757867*^9}, {
   3.932738108361566*^9, 3.932738118978799*^9}, {3.932738323681261*^9, 
   3.932738478786119*^9}, {3.932738522900461*^9, 3.932738648318423*^9}, {
   3.93282226526054*^9, 3.932822309295324*^9}, {3.932822405059208*^9, 
   3.9328224317454367`*^9}, {3.933670897043755*^9, 3.933671024352873*^9}, {
   3.9336714989760838`*^9, 3.933671508347533*^9}, {3.9374726178319273`*^9, 
   3.937472634497623*^9}, {3.940324543250032*^9, 3.940324603005635*^9}, {
   3.940324914236228*^9, 3.940324937951005*^9}, {3.940414197632603*^9, 
   3.940414227435811*^9}, {3.94041426950203*^9, 3.940414277847586*^9}, 
   3.940419257070808*^9, {3.940419287603464*^9, 3.940419360173485*^9}, {
   3.940431194993369*^9, 3.940431219457259*^9}, {3.940500392693527*^9, 
   3.940500469486456*^9}, {3.943371836674786*^9, 
   3.943371906094609*^9}},ExpressionUUID->"2fbcd395-f6a0-484f-a301-\
986092ce026c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"A", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetAttributes", "[", 
    RowBox[{"V", ",", "Orderless"}], "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Changes", " ", "the", " ", "color", " ", "of", " ", "an", " ", "arc", " ",
     "as", " ", "indicated"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"colorArc", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"arc", "[", 
        RowBox[{"c_", ",", 
         RowBox[{"A", "[", "x__", "]"}]}], "]"}], ":>", 
       RowBox[{"arc", "[", 
        RowBox[{"1", ",", 
         RowBox[{"A", "[", "x", "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"arc", "[", 
        RowBox[{"c_", ",", 
         RowBox[{"A", "[", "x__", "]"}]}], "]"}], ":>", 
       RowBox[{"arc", "[", 
        RowBox[{"2", ",", 
         RowBox[{"A", "[", "x", "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"arc", "[", 
        RowBox[{"c_", ",", 
         RowBox[{"A", "[", "x__", "]"}]}], "]"}], ":>", 
       RowBox[{"arc", "[", 
        RowBox[{"3", ",", 
         RowBox[{"A", "[", "x", "]"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"arc", "[", 
        RowBox[{"c_", ",", 
         RowBox[{"A", "[", "x__", "]"}]}], "]"}], ":>", 
       RowBox[{"arc", "[", 
        RowBox[{"4", ",", 
         RowBox[{"A", "[", "x", "]"}]}], "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Reformats", " ", "the", " ", "arcs", " ", "to", " ", "include", " ", 
    "coloring", " ", "information"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fixCaps", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"arc", "[", 
       RowBox[{"x_", ",", "y_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"arc", "[", 
        RowBox[{"0", ",", 
         RowBox[{"A", "[", 
          RowBox[{"x", ",", "y"}], "]"}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{
         RowBox[{"Head", "[", "y", "]"}], "==", "Integer"}], "&&", 
        RowBox[{
         RowBox[{"Head", "[", "x", "]"}], "==", "Integer"}]}]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Checks", " ", "for", " ", "a", " ", "valid", " ", "coloring", " ", "in", 
     " ", "the", " ", "cap"}], ",", " ", 
    RowBox[{"including", " ", "the", " ", "spokes"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"checkColor", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"arc", "[", 
         RowBox[{"c1_", ",", 
          RowBox[{"A", "[", "x__", "]"}]}], "]"}], 
        RowBox[{"arc", "[", 
         RowBox[{"c2_", ",", 
          RowBox[{"A", "[", "y__", "]"}]}], "]"}], 
        RowBox[{"V", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}]}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", "a"}], "]"}], "&&", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"List", "[", "y", "]"}], ",", "b"}], "]"}], "&&", 
         RowBox[{"c1", "==", "c2"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"arc", "[", 
         RowBox[{"c_", ",", 
          RowBox[{"A", "[", "x__", "]"}]}], "]"}], 
        RowBox[{"arc", "[", 
         RowBox[{"c_", ",", 
          RowBox[{"A", "[", "y__", "]"}]}], "]"}]}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", "1"}], "]"}], "&&", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "y", "]"}], ",", "2"}], "]"}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", "3"}], "]"}], "&&", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "y", "]"}], ",", "4"}], "]"}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", "5"}], "]"}], "&&", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "y", "]"}], ",", "6"}], "]"}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", "7"}], "]"}], "&&", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "y", "]"}], ",", "8"}], "]"}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", "9"}], "]"}], "&&", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "y", "]"}], ",", "10"}], "]"}]}], ")"}], "||", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", "11"}], "]"}], "&&", 
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "y", "]"}], ",", "12"}], "]"}]}], 
          ")"}]}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Used", " ", "to", " ", "construct", " ", "a", " ", "state", " ", "system",
     " ", "for", " ", "the", " ", "Birkhoff", " ", "reducer"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expandMatchings", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":>", "  ", 
      RowBox[{
       RowBox[{
        RowBox[{"arc", "[", 
         RowBox[{"0", ",", 
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "d"}], "]"}]}], " ", "]"}], 
        RowBox[{"arc", "[", 
         RowBox[{"0", ",", 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "c"}], "]"}]}], "]"}], 
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"a", ",", "d"}], "]"}], ",", 
          RowBox[{"Min", "[", 
           RowBox[{"b", ",", "c"}], "]"}]}], "]"}]}], "-", " ", 
       RowBox[{
        RowBox[{"arc", "[", 
         RowBox[{"0", ",", 
          RowBox[{"A", "[", 
           RowBox[{"a", ",", "c"}], "]"}]}], "]"}], " ", 
        RowBox[{"arc", "[", 
         RowBox[{"0", ",", 
          RowBox[{"A", "[", 
           RowBox[{"b", ",", "d"}], "]"}]}], "]"}], 
        RowBox[{"V", "[", 
         RowBox[{
          RowBox[{"Min", "[", 
           RowBox[{"a", ",", "c"}], "]"}], ",", 
          RowBox[{"Min", "[", 
           RowBox[{"b", ",", "d"}], "]"}]}], "]"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Merges", " ", "colored", " ", "arcs", " ", "with", " ", "uncolored", " ",
      "arcs"}], ",", " ", 
    RowBox[{"to", " ", "create", " ", "a", " ", "colored", " ", "arc"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pushColorsIn", " ", "=", " ", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"arc", "[", 
        RowBox[{"0", ",", 
         RowBox[{"A", "[", "x__", "]"}]}], "]"}], 
       RowBox[{"arc", "[", 
        RowBox[{"c_", ",", 
         RowBox[{"A", "[", "y__", "]"}]}], "]"}]}], "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"arc", "[", 
        RowBox[{"c", ",", 
         RowBox[{"A", "@@", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"List", "[", "x", "]"}], ",", 
            RowBox[{"List", "[", "y", "]"}]}], "]"}]}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{"Intersection", "[", 
         RowBox[{
          RowBox[{"List", "[", "x", "]"}], ",", 
          RowBox[{"List", "[", "y", "]"}]}], "]"}], "\[NotEqual]", 
        RowBox[{"{", "}"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Merges", " ", "arcs", " ", "that", " ", "are", " ", "already", " ", 
     "colored"}], ",", " ", 
    RowBox[{
    "and", " ", "zeros", " ", "out", " ", "any", " ", "where", " ", "the", 
     " ", "colors", " ", "do", " ", "not", " ", "agree"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mergeColoredArcs", " ", "=", " ", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"arc", "[", 
         RowBox[{"c1_", ",", 
          RowBox[{"A", "[", "x__", "]"}]}], "]"}], 
        RowBox[{"arc", "[", 
         RowBox[{"c2_", ",", 
          RowBox[{"A", "[", "y__", "]"}]}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{"0", "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"Intersection", "[", 
           RowBox[{
            RowBox[{"List", "[", "x", "]"}], ",", 
            RowBox[{"List", "[", "y", "]"}]}], "]"}], "\[NotEqual]", 
          RowBox[{"{", "}"}]}], "&&", 
         RowBox[{"c1", "!=", "c2"}]}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"arc", "[", 
         RowBox[{"c_", ",", 
          RowBox[{"A", "[", "x__", "]"}]}], "]"}], 
        RowBox[{"arc", "[", 
         RowBox[{"c_", ",", 
          RowBox[{"A", "[", "y__", "]"}]}], "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"arc", "[", 
         RowBox[{"c", ",", 
          RowBox[{"A", "@@", 
           RowBox[{"Union", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", 
             RowBox[{"List", "[", "y", "]"}]}], "]"}]}]}], "]"}], "/;", 
        RowBox[{
         RowBox[{"Intersection", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", 
           RowBox[{"List", "[", "y", "]"}]}], "]"}], "\[NotEqual]", 
         RowBox[{"{", "}"}]}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Removes", " ", "extraneous", " ", "interactions"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RemoveExp", "=", 
    RowBox[{"{", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"V", "[", "x__", "]"}], "m_"], "\[RuleDelayed]", 
      RowBox[{"V", "[", "x", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Ensures", " ", "that", " ", "the", " ", "interaction", " ", "sites", " ", 
    "track", " ", "the", " ", "minimum", " ", "label", " ", "on", " ", "each",
     " ", "circle"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fixV", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"arc", "[", 
         RowBox[{"c_", ",", 
          RowBox[{"A", "[", "x__", "]"}]}], "]"}], " ", 
        RowBox[{"V", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}]}], ":>", 
       RowBox[{
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"c", ",", 
           RowBox[{"A", "[", "x", "]"}]}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{"List", "[", "x", "]"}], "]"}], ",", "b"}], "]"}]}], "/;", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{
            RowBox[{"List", "[", "x", "]"}], ",", "a"}], "]"}], "&&", 
          RowBox[{"a", "!=", 
           RowBox[{"Min", "[", 
            RowBox[{"List", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"V", "[", "x__", "]"}], "m_"], ":>", 
       RowBox[{"V", "[", "x", "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "following", " ", "2", " ", "rules", " ", "zero", " ", "out", 
    " ", "states", " ", "with", " ", "a", " ", "topological", " ", "bridge"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zeroImproperColors", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V", "[", 
      RowBox[{"a_", ",", "a_"}], "]"}], ":>", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zeroImproperColors2", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"arc", "[", 
        RowBox[{"c_", ",", 
         RowBox[{"A", "[", "x__", "]"}]}], "]"}], 
       RowBox[{"V", "[", 
        RowBox[{"a_", ",", "b_"}], "]"}]}], ":>", 
      RowBox[{"0", "/;", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"List", "[", "x", "]"}], ",", "a"}], "]"}], "&&", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"List", "[", "x", "]"}], ",", "b"}], "]"}]}]}]}], "}"}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Imports", " ", "the", " ", "list", " ", "of", " ", "planar", " ", "caps", 
    " ", "from", " ", "step", " ", "1"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PlanarSixCaps", "=", 
    RowBox[{
     RowBox[{"Import", "[", "\"\<PlanarSixCaps.mx\>\"", "]"}], "//.", 
     "fixCaps"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "function", " ", "accepts", " ", "a", " ", "cap", " ", "as", 
     " ", "input"}], ",", " ", 
    RowBox[{
    "and", " ", "produces", " ", "a", " ", "list", " ", "of", " ", "all", " ",
      "possible", " ", "ways", " ", "to", " ", "properly", " ", "color", " ", 
     "the", " ", "cap", " ", "so", " ", "that", " ", "the", " ", "first", " ",
      "arc", " ", "is", " ", "red", " ", 
     RowBox[{"(", 
      RowBox[{"color", " ", "1"}], ")"}], " ", "and", " ", "the", " ", 
     "second", " ", "arc", " ", "is", " ", "blue", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"color", " ", "2"}], ")"}], "."}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ApplyColors3", "[", "c0_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"cap", "=", "c0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Arcs", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"List", "@@", 
          RowBox[{"cap", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"arc", "[", "x__", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Virtuals", "=", 
       RowBox[{"Cases", "[", 
        RowBox[{
         RowBox[{"List", "@@", 
          RowBox[{"cap", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], ",", 
         RowBox[{"V", "[", "x__", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ColorCaps", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"Arcs", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "/.", 
              RowBox[{"colorArc", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"Arcs", "[", 
               RowBox[{"[", "2", "]"}], "]"}], "/.", 
              RowBox[{"colorArc", "[", 
               RowBox[{"[", "2", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"Arcs", "[", 
               RowBox[{"[", "3", "]"}], "]"}], "/.", 
              RowBox[{"colorArc", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"Arcs", "[", 
               RowBox[{"[", "4", "]"}], "]"}], "/.", 
              RowBox[{"colorArc", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"Arcs", "[", 
               RowBox[{"[", "5", "]"}], "]"}], "/.", 
              RowBox[{"colorArc", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ",", 
             RowBox[{
              RowBox[{"Arcs", "[", 
               RowBox[{"[", "6", "]"}], "]"}], "/.", 
              RowBox[{"colorArc", "[", 
               RowBox[{"[", "l", "]"}], "]"}]}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", "3"}], 
        "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Times", "@@", 
          RowBox[{"ColorCaps", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], 
         RowBox[{"Times", "@@", "Virtuals"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "ColorCaps", "]"}]}], "}"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "For", " ", "each", " ", "element", " ", "of", " ", "PlanarSixCaps"}], 
    ",", " ", 
    RowBox[{
     RowBox[{
     "the", " ", "following", " ", "creates", " ", "a", " ", "list", " ", 
      "of", " ", "all", " ", "possible", " ", "valid", " ", "3"}], "-", 
     RowBox[{"colorings", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetSharedVariable", "[", "ColoredCaps", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ColoredCaps", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "PlanarSixCaps", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ParallelDo", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"temp1", "=", 
       RowBox[{
        RowBox[{"ApplyColors3", "[", 
         RowBox[{"PlanarSixCaps", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], "//.", "checkColor"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ColoredCaps", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "=", 
       RowBox[{"DeleteCases", "[", 
        RowBox[{"temp1", ",", "0"}], "]"}]}], ";"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "PlanarSixCaps", "]"}]}], "}"}]}], "]"}], ";"}],
   "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Deletes", " ", "any", " ", "caps", " ", "that", " ", "could", " ", "not",
      " ", "be", " ", "3"}], "-", "colored"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ColoredCaps", "=", 
   RowBox[{"DeleteCases", "[", 
    RowBox[{"ColoredCaps", ",", 
     RowBox[{"{", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ColoredCaps", "//", "Length"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"IMPORTANT", "!"}], "  ", "Run", " ", "this", " ", "before", " ", 
    "moving", " ", "forward", " ", "to", " ", "free", " ", "up", " ", 
    RowBox[{"memory", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"UnsetShared", "[", "ColoredCaps", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9301314252486267`*^9, 3.93013154275469*^9}, {
   3.930131712862399*^9, 3.930131759773541*^9}, {3.930132176082005*^9, 
   3.9301321881761217`*^9}, {3.9301324362775106`*^9, 
   3.9301324633663797`*^9}, {3.930135177169525*^9, 3.930135199106382*^9}, {
   3.930137504215014*^9, 3.93013759251855*^9}, {3.930137717536626*^9, 
   3.930137748754146*^9}, {3.9301378085721292`*^9, 3.930138043350554*^9}, {
   3.930138100952811*^9, 3.930138102572591*^9}, {3.930138503605576*^9, 
   3.930138584356544*^9}, {3.930138756240179*^9, 3.930138929586762*^9}, {
   3.9301391059486437`*^9, 3.930139191337343*^9}, {3.930143476456813*^9, 
   3.930143484781501*^9}, {3.930143597920768*^9, 3.930143658419876*^9}, {
   3.930143708438301*^9, 3.930143790069832*^9}, {3.930143895667988*^9, 
   3.930143903794924*^9}, {3.930143936393506*^9, 3.93014395325896*^9}, {
   3.930144308244673*^9, 3.930144308506941*^9}, {3.9301465207006187`*^9, 
   3.930146529023487*^9}, {3.9301466265453663`*^9, 3.93014663783568*^9}, {
   3.93014710336025*^9, 3.9301471287547207`*^9}, 3.93014721491229*^9, {
   3.930147572112854*^9, 3.930147575081935*^9}, {3.930147643259488*^9, 
   3.9301477033802*^9}, {3.930215801963335*^9, 3.930215807001082*^9}, {
   3.930215850826978*^9, 3.9302159218170233`*^9}, {3.93021642168285*^9, 
   3.930216436035699*^9}, {3.930216494088712*^9, 3.9302165196583548`*^9}, {
   3.93021742000353*^9, 3.9302175008485126`*^9}, {3.930217726328389*^9, 
   3.930217799769147*^9}, 3.93021797397637*^9, {3.93021805070805*^9, 
   3.930218068157553*^9}, {3.930219070386405*^9, 3.930219076453851*^9}, {
   3.930219586217334*^9, 3.9302196079052963`*^9}, {3.9302219009627113`*^9, 
   3.930221914578041*^9}, {3.930223017813643*^9, 3.930223259437393*^9}, {
   3.930225183822838*^9, 3.930225517393184*^9}, {3.930225561820987*^9, 
   3.930225590983484*^9}, 3.930235248677188*^9, {3.930238218011346*^9, 
   3.9302382310867777`*^9}, {3.930240632253874*^9, 3.930240675028186*^9}, {
   3.930240820886473*^9, 3.930240836341111*^9}, 3.933087398861218*^9, {
   3.93308761166476*^9, 3.933087612083684*^9}, 3.933087676390519*^9, {
   3.9330878533218813`*^9, 3.933087853659953*^9}, {3.933671215994954*^9, 
   3.933671248886394*^9}, 3.935139722780424*^9, {3.935490333008503*^9, 
   3.935490362089436*^9}, {3.935499762765204*^9, 3.935499769855706*^9}, {
   3.937471968063854*^9, 3.937471972245539*^9}, {3.937472069643026*^9, 
   3.937472089313768*^9}, {3.937473093252219*^9, 3.937473109840032*^9}, {
   3.937475583339306*^9, 3.937475586736635*^9}, {3.9374770340255527`*^9, 
   3.9374770379796667`*^9}, {3.943521792457286*^9, 3.943521814583672*^9}, {
   3.943521872287263*^9, 3.9435221105945044`*^9}, {3.943522145398083*^9, 
   3.943522215965759*^9}, {3.943522615306451*^9, 3.943522636749818*^9}, {
   3.9435233963229733`*^9, 3.943523415674455*^9}, {3.94352455645015*^9, 
   3.943524596434111*^9}, {3.943616408675476*^9, 3.943616409137005*^9}, 
   3.943616593077493*^9, {3.943711795284473*^9, 3.943711798269019*^9}, {
   3.94387930310855*^9, 
   3.943879311769425*^9}},ExpressionUUID->"b2f26889-de1d-414e-b895-\
8d38d9e316f3"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"arc", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"1", ",", "12"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"3", ",", "10"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"5", ",", "8"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"2", ",", "11"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"4", ",", "9"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"arc", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"1", ",", "12"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"3", ",", "10"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"5", ",", "8"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"2", ",", "11"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"4", ",", "9"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], "]"}]}], ",", 
             TemplateBox[{"32"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
               RowBox[{"arc", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"1", ",", "12"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"2", ",", "11"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"4", ",", "9"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"3", ",", "10"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"arc", "[", 
                 RowBox[{"1", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"1", ",", "12"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"2", ",", "11"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"4", ",", "9"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"2", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"6", ",", "7"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"3", ",", "10"}], "]"}]}], "]"}], " ", 
               RowBox[{"arc", "[", 
                 RowBox[{"3", ",", 
                   RowBox[{"A", "[", 
                    RowBox[{"5", ",", "8"}], "]"}]}], "]"}]}]}], "}"}], ",", 
         TemplateBox[{"14600"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"arc", "[", 
               RowBox[{"1", ",", 
                 RowBox[{"A", "[", 
                   RowBox[{"1", ",", "4"}], "]"}]}], "]"}], " ", 
             RowBox[{"arc", "[", 
               RowBox[{"1", ",", 
                 RowBox[{"A", "[", 
                   RowBox[{"5", ",", "8"}], "]"}]}], "]"}], " ", 
             TemplateBox[{"11"}, "OutputSizeLimit`Skeleton"], " ", 
             RowBox[{"V", "[", 
               RowBox[{"5", ",", "10"}], "]"}], " ", 
             RowBox[{"V", "[", 
               RowBox[{"6", ",", "9"}], "]"}]}], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 98, "sessionID" -> 24298713055167119408, 
   "byteCount" -> 63727992, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.943712395179584*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"f35251e1-df50-4420-b4db-f9fd3e07d753"],

Cell[BoxData["14602"], "Output",
 CellChangeTimes->{3.943712395327795*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"62b85a07-eba1-42ef-88bc-fe8ebe9d67f1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "first", " ", "three", " ", "commands", " ", "build", " ", 
    "the", " ", "state", " ", "system", " ", "for", " ", "the", " ", 
    "Birkhoff", " ", "reducer"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Reducer", "=", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"2", ",", "1", ",", "12", ",", "11"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"4", ",", "3", ",", "14", ",", "13"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"6", ",", "5", ",", "13", ",", "15"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"8", ",", "7", ",", "16", ",", "18"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"10", ",", "9", ",", "18", ",", "17"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"15", ",", "14", ",", "17", ",", "16"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReducerStates", "=", 
     RowBox[{"MonomialList", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Reducer", "//.", "expandMatchings"}], ")"}], "//", 
       "Expand"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReducerStates", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"ParallelTable", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ReducerStates", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "//.", "RemoveExp"}], "//.", 
            "mergeColoredArcs"}], "//.", "fixV"}], "//.", 
          "zeroImproperColors"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "ReducerStates", "]"}]}], "}"}]}], "]"}], 
       ",", "0"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Prepare", " ", "a", " ", "list", " ", "for", " ", "storing", " ", 
      "colored", " ", "caps", " ", "that", " ", "are", " ", "compatible", " ",
       "with", " ", "the", " ", "Birkhoff", " ", 
      RowBox[{"reducer", ".", "  ", "A"}], " ", "value", " ", "of"}], " ", 
     "-", 
     RowBox[{
     "1", " ", "indicates", " ", "that", " ", "the", " ", "colored", " ", 
      "cap", " ", "is", " ", "not", " ", "compatible", " ", "with", " ", 
      "the", " ", 
      RowBox[{"reducer", ".", "  ", "This"}], " ", "value", " ", "is", " ", 
      "overwritten", " ", "when", " ", "a", " ", "coloring", " ", "of", " ", 
      "a", " ", "capped", " ", "state", " ", "is", " ", 
      RowBox[{"found", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetSharedVariable", "[", "results", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"results", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"ColoredCaps", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "ColoredCaps", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "loop", " ", "takes", " ", "a", " ", "colored", " ", "cap", 
      " ", "and", " ", "attempts", " ", "to", " ", "plub", " ", "in", " ", 
      "states", " ", "of", " ", "the", " ", "Birkhoff", " ", "reducer"}], ",",
      " ", 
     RowBox[{
     "and", " ", "extend", " ", "the", " ", "coloring", " ", "onto", " ", 
      "the", " ", 
      RowBox[{"state", ".", "  ", "If"}], " ", "it", " ", "can"}], ",", " ", 
     RowBox[{
     "the", " ", "coloring", " ", "is", " ", "stored", " ", "in", " ", "the", 
      " ", "corresponding", " ", "position", " ", "of", " ", 
      RowBox[{"results", ".", "  ", "Otherwise"}]}], ",", " ", 
     RowBox[{
      RowBox[{
      "the", " ", "value", " ", "in", " ", "the", " ", "corresponding", " ", 
       "position", " ", "of", " ", "results", " ", "remains"}], " ", "-", 
      "1."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ParallelDo", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"foundOne", "=", "False"}], ";", "\[IndentingNewLine]", 
          RowBox[{"testdata", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"ColoredCaps", "[", 
              RowBox[{"[", 
               RowBox[{"n", ",", "m"}], "]"}], "]"}], "*", "ReducerStates"}], 
            "//.", "pushColorsIn"}]}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Do", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"foundOne", "=", "False"}], ";", "\[IndentingNewLine]", 
              
              RowBox[{"possibleColoring", "=", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"testdata", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "//.", 
                   "mergeColoredArcs"}], "//.", "fixV"}], "//.", 
                 "zeroImproperColors2"}], "//.", "checkColor"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", "possibleColoring", "]"}], "!=", 
                 "0"}], ",", 
                RowBox[{
                 RowBox[{"foundOne", "=", "True"}], ";", 
                 RowBox[{"Break", "[", "]"}], ";"}]}], "]"}]}], 
             "\[IndentingNewLine]", ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", "testdata", "]"}]}], "}"}]}], "]"}], 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{"foundOne", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"results", "[", 
                RowBox[{"[", 
                 RowBox[{"n", ",", "m"}], "]"}], "]"}], "=", 
               RowBox[{"ColoredCaps", "[", 
                RowBox[{"[", 
                 RowBox[{"n", ",", "m"}], "]"}], "]"}]}], ";", " ", 
              RowBox[{"Continue", "[", "]"}], ";"}]}], "]"}]}], ";"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"ColoredCaps", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", 
        RowBox[{"Length", "[", "ColoredCaps", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Deletes", " ", "the", " ", "caps", " ", "that", " ", "were", " ", 
     "incompatible", " ", "with", " ", "the", " ", "Birkhoff", " ", "reducer",
      " ", "and", " ", "checks", " ", "the", " ", "length", " ", "of", " ", 
     "the", " ", "new", " ", 
     RowBox[{"list", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ReducerColoredCaps", "=", 
     RowBox[{"DeleteCases", "[", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{"results", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "]"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ReducerColoredCaps", "//", "Length"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Export", " ", "the", " ", "results", " ", "to", " ", "a", " ", 
     RowBox[{"file", "."}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{"\"\<ReducerColoredCaps.mx\>\"", ",", "ReducerColoredCaps"}], 
     "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.937473362372197*^9, {3.943522345297735*^9, 3.943522367058707*^9}, {
   3.943524631489897*^9, 3.943524658468072*^9}, {3.943617963813947*^9, 
   3.94361797012391*^9}, 
   3.943879363631662*^9},ExpressionUUID->"72f3d828-1ac1-4a75-965b-\
a16011afeda9"]
}, Open  ]]
},
WindowSize->{1066, 1207},
WindowMargins->{{-1562, Automatic}, {Automatic, 134}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1bf6e87d-adc9-453d-a5c8-80c20f4245a6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 310, 5, 67, "Section",ExpressionUUID->"8b765a41-c259-4948-a7ab-36943aff976c"],
Cell[893, 29, 279, 6, 35, "Text",ExpressionUUID->"31e0ea3a-bb41-4b76-bda2-ca1cec129383"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1209, 40, 275, 4, 67, "Section",ExpressionUUID->"b5a5d6eb-8dee-4293-bcdb-a4a53aed45d3"],
Cell[1487, 46, 147478, 2424, 847, "Text",ExpressionUUID->"2fbcd395-f6a0-484f-a301-986092ce026c"],
Cell[CellGroupData[{
Cell[148990, 2474, 22407, 588, 1255, "Input",ExpressionUUID->"b2f26889-de1d-414e-b895-8d38d9e316f3"],
Cell[171400, 3064, 5674, 129, 173, "Output",ExpressionUUID->"f35251e1-df50-4420-b4db-f9fd3e07d753"],
Cell[177077, 3195, 153, 2, 34, "Output",ExpressionUUID->"62b85a07-eba1-42ef-88bc-fe8ebe9d67f1"]
}, Open  ]],
Cell[177245, 3200, 8172, 199, 724, "Input",ExpressionUUID->"72f3d828-1ac1-4a75-965b-a16011afeda9"]
}, Open  ]]
}
]
*)



==> anc/ProofCode3-ColoringTable.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    479642,       8072]
NotebookOptionsPosition[    478069,       8042]
NotebookOutlinePosition[    478467,       8058]
CellTagsIndexPosition[    478424,       8055]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["\[AliasDelimiter]"], "Input",
 CellChangeTimes->{
  3.944045136030401*^9},ExpressionUUID->"54fd6bd3-f2ff-4a48-9411-\
aed1023d0da8"],

Cell[CellGroupData[{

Cell["Mathematica Version", "Section",
 CellChangeTimes->{{3.924093587385165*^9, 3.924093606767956*^9}, {
  3.932737827098742*^9, 3.932737840936195*^9}, {3.932737873495603*^9, 
  3.932737877369068*^9}, {3.9439687322698183`*^9, 
  3.943968735835093*^9}},ExpressionUUID->"2dcfd32a-9833-483b-81e9-\
653aba6c0b0a"],

Cell["\<\
The following code was written in version 14.0 of Mathematica.  It has also \
been tested and run successfully in version 13.0.\
\>", "Text",
 CellChangeTimes->{{3.9439687146553793`*^9, 
  3.943968764558042*^9}},ExpressionUUID->"1404e11a-596d-4f14-b732-\
c923cdf1f1dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graph PD Notation with Colored Arcs", "Section",
 CellChangeTimes->{{3.924093587385165*^9, 3.924093606767956*^9}, {
  3.932737827098742*^9, 3.932737840936195*^9}, {3.932737873495603*^9, 
  3.932737877369068*^9}},ExpressionUUID->"178ee8e7-9214-459b-810d-\
0f4a93c8e175"],

Cell[TextData[{
 "In this notebook, we give an explicit 4-coloring of some state of the \
Birkhoff diamond for each of the colored caps.  In the file \
ProofCode2-ColoredCapsOnReducer.nb, we generate an output file which contains \
a list of every possible colored cap that is compatible with a coloring on \
some state of our reducer -- see reducer immediately below.\n",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3Qd8VFXe//Glh96ER0RdQQERCy4qqNiwYWUpUqQIqIg+AhqKSlFkrQiu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     "], {{0, 299.}, {568., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{144., 144.}],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{346.28125, Automatic},
   ImageSizeRaw->{568., 299.},
   PlotRange->{{0, 568.}, {0, 299.}}]], "Input",ExpressionUUID->
  "b81a0154-723b-4eb5-b9a6-2b4ac5cf8b3c"],
 "\nThe file is a 2-dimensional array where each row is the set of all \
possible colorings for a given cap.  This results in a list of 3744 distinct \
caps with a total of 7210 colored caps for them.  In the table below, the \
data is formatted in rows so that the first column contains the cap number (a \
value in the range from 1 to 3744), the second column contains an index to \
identify the colored cap for that cap, the third provides the colored cap, \
and the fourth gives a 4-face coloring of some state of the Birkhoff diamond \
that is compatible with the colored cap. Here compatible means that the \
4-face coloring on the capped state of the Birkhoff diamond in column 4, when \
restricted to just the cap, is the same coloring as the colored cap in column \
3 except that at most two arcs (that do not have interactions) are colored \
the fourth color (yellow).  Note that the construction of the coloring on the \
capped state may involve renaming the interactions (the V[a,b] terms) in \
order to eliminate redundant interactions.  Therefore some of the \
interactions from the cap may not directly appear in the coloring of the \
capped states.  This list proves Proposition 5.1 in the article, which as \
explained in Section 4 of the article, proves that the Birkhoff diamond is \
state-reducible according to Definition 1.3. This, together with Theorem 1, \
implies Theorem 2, that is, the Birkhoff diamond cannot show up as a \
configuration in a minimal counter example to the four color theorem.\n\nTo \
explain the notation in the table, ",
 StyleBox["FPResultsIndexed",
  FontSlant->"Italic"],
 ", we take the third coloring of the 47th cap as indicated by the following \
row:\n\n",
 Cell[BoxData[GridBox[{
    {"47", "3", 
     RowBox[{
      RowBox[{"arc", "[", 
       RowBox[{"1", ",", 
        RowBox[{"A", "[", 
         RowBox[{"1", ",", "12"}], "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"1", ",", 
        RowBox[{"A", "[", 
         RowBox[{"4", ",", "9"}], "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"2", ",", 
        RowBox[{"A", "[", 
         RowBox[{"2", ",", "11"}], "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"2", ",", 
        RowBox[{"A", "[", 
         RowBox[{"3", ",", "10"}], "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"2", ",", 
        RowBox[{"A", "[", 
         RowBox[{"6", ",", "7"}], "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"3", ",", 
        RowBox[{"A", "[", 
         RowBox[{"5", ",", "8"}], "]"}]}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"4", ",", "6"}], "]"}]}], 
     RowBox[{
      RowBox[{"arc", "[", 
       RowBox[{"1", ",", 
        RowBox[{"A", "[", 
         RowBox[{
         "4", ",", "9", ",", "16", ",", "21", ",", "28", ",", "38", ",", 
          "40"}], "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"2", ",", 
        RowBox[{"A", "[", 
         RowBox[{"2", ",", "11", ",", "15", ",", "34"}], "]"}]}], "]"}], " ", 
      
      RowBox[{"arc", "[", 
       RowBox[{"2", ",", 
        RowBox[{"A", "[", 
         RowBox[{"6", ",", "7", ",", "26", ",", "48"}], "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"2", ",", 
        RowBox[{"A", "[", 
         RowBox[{
         "3", ",", "10", ",", "20", ",", "22", ",", "31", ",", "41", ",", 
          "43"}], "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"3", ",", 
        RowBox[{"A", "[", 
         RowBox[{
         "5", ",", "8", ",", "13", ",", "17", ",", "19", ",", "24", ",", "27",
           ",", "29", ",", "33", ",", "36", ",", "39", ",", "45", ",", "47"}],
          "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"4", ",", 
        RowBox[{"A", "[", 
         RowBox[{
         "1", ",", "12", ",", "14", ",", "18", ",", "23", ",", "25", ",", 
          "30", ",", "32", ",", "35", ",", "37", ",", "42", ",", "44", ",", 
          "46"}], "]"}]}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"4", ",", "5"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"4", ",", "6"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"5", ",", "6"}], "]"}]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]], 
  "Output",
  GeneratedCell->False,
  CellAutoOverwrite->False,
  CellChangeTimes->{
   3.940410147327278*^9, 3.940411189594925*^9, 3.940411251709625*^9, 
    3.9404112920715246`*^9, {3.940411525835634*^9, 3.940411541395585*^9}, 
    3.940411863902611*^9, 3.9404131237901373`*^9, 3.940413201701504*^9, 
    3.940413908930132*^9},ExpressionUUID->
  "ae7a07e7-87d2-4106-9e33-148f46f6077a"],
 "\n\nThe colored cap is shown below on the left (using only 3 colors red, \
blue, green).  Notice that this cap can be used to 3-face color the reducer \
above (try it!). A corresponding 4-face coloring of the Birkhoff diamond is \
then shown on the right. Notice that to obtain this coloring we needed to \
change arc[1,A[1,12]] from red to yellow (i.e. arc[4,A[1,12]]).  \n",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3QecVNXd/3FBRLBFMbZYA1ERY0n+MTTRtcSYWKJiR03Mk6KxUUWaLBp7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     "], {{0, 370.}, {1071., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{144., 144.}],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{1065.33203125, Automatic},
   ImageSizeRaw->{1071., 370.},
   PlotRange->{{0, 1071.}, {0, 370.}}]], "Input",ExpressionUUID->
  "18c0a3bf-fa55-443d-80e8-769c4fd13ec0"],
 "\n\nThe notation for the Birkhoff diamond coloring requires some \
explanation.  The left and right side of each spoke is given a number from 1 \
to 12.  In addition, we label each edge of a blowup 3-cycle with a number, \
following a counterclockwise orientation (as a convention).  The conventions \
are the same as what we used to for the arcs in our colored caps.  Given \
arc[c,A[a1,...,an]], c represents the color and A[a1,..,an] represents the \
arc.  The difference is that instead of using two numbers to indicate the \
arc, we use multiple numbers to represent a circle.  The list of numbers in \
each arc represents a circle containing each of these numbered arcs.  The \
list is given in numerical order, not in the order they appear as you follow \
the path.  For example, the red loop, arc[1,A[4,9,16,21,28,38,40]] represents \
the following circle:\n",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3QmcE+XBx/FyeIuKR6tSq209QEXUeoDIKYi3iKIiolVr1XqjeIu2tRRv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     "], {{0, 390.}, {441., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{144., 144.}],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{648.06640625, Automatic},
   ImageSizeRaw->{441., 390.},
   PlotRange->{{0, 441.}, {0, 390.}}]], "Input",ExpressionUUID->
  "43e63d10-c92e-45e9-907c-be471b09136b"],
 "\nThe interaction sites (the V[a,b] terms) include both the interactions in \
the cap, and those that occur along the edges of the Birkhoff diamond. We \
need all interactions (both in the cap and in the configuration) to check \
that the coloring is proper.\n\nTo check to see whether a coloring is proper \
or not, we provide a replacement rule that serves as a check that the \
coloring provided is valid.  The rule is given below as ",
 StyleBox["checkColor",
  FontSlant->"Italic"],
 ".  It works by simply checking for a pair of circles that are the same \
color, together with an interaction between the two circles.  If it finds \
such an occurrence, it zeros out the coloring.  One may use this rule on a \
case-by-case basis, say for the example above, by running the following \
command:\n\nFPResults[[47,3]]//.checkColor\n\nIf the coloring is proper, then \
the function returns the entire coloring, unaltered (it \
didn\[CloseCurlyQuote]t zero out the coloring).  This example is included in \
the code below.\n\nSuppose, for the sake of showing a bad coloring, that one \
modifies the coloring above by switching the yellow arc to red as shown. \
Notice that this causes two red circles that pass through the Birkhoff \
diamond to interact with each other along two edges.\n  \n  ",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJzs3Qec1NW993G7mMQSc2OSq7l5YmJBxRKTAKKw2HsDu8Yae6EXBcESexJ7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     "], {{0, 449.}, {578., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{144., 144.}],
    BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSizeRaw->{578., 449.},
   PlotRange->{{0, 578.}, {0, 449.}}]], "Input",ExpressionUUID->
  "ce730b02-d14b-4f98-bf6e-aa46e7074e35"],
 "\nThis coloring is given by replacing the 4 for the yellow arc to 1 to make \
it a red arc:\n\nBadColoring =  arc[1,A[4,9,16,21,28,38,40]] \
arc[2,A[2,11,15,34]] arc[2,A[6,7,26,48]] arc[2,A[3,10,20,22,31,41,43]] \
arc[3,A[5,8,13,17,19,24,27,29,33,36,39,45,47]] \
arc[1,A[1,12,14,18,23,25,30,32,35,37,42,44,46]] V[1,2] V[1,3] V[1,4] V[1,5] \
V[1,6] V[2,5] V[3,4] V[3,5] V[4,5] V[4,6] V[5,6]\n\nIf we run the command,\n\n\
BadColoring//.checkColor\n\nwe see that Mathematica returns 0, indicated that \
the coloring is not valid.  This example is included in the code below.\n\nWe \
can use the checkColor rule on the entire list of results using a single \
command:\n\nFPResults//.checkColor\n\nChecking this list for the existence of \
any zeros amounts to checking whether or not any of the colorings are \
invalid.  This can be difficult since the list in this form is hard to read.  \
However, we can have Mathematica check the list for us with the command: \n\n\
Position[FPResults//.checkColor,0]\n\nThe function returns an empty list, \
indicating that no invalid colorings were found, that is to say, all of the \
included colorings are valid.\n\nNext, we generate a table that checks that a \
3-face coloring of a cap of the reducer is contained within a single circle \
of the corresponding capped state of the Birkhoff diamond, with either the \
same color, or yellow.  This ensures that the coloring of the capped state of \
the Birkhoff diamond is compatible with the corresponding colored cap of the \
reducer.  Every entry of the table should be True, to indicate that the cap \
matches the capped state.  This is the check of state-extendible. \n\n\
Finally, we build the table, ",
 StyleBox["FPResultsIndexed, ",
  FontSlant->"Italic"],
 "from ",
 StyleBox["ColoredCaps",
  FontSlant->"Italic"],
 " and ",
 StyleBox["FPResults ",
  FontSlant->"Italic"],
 "that is partially shown in Table 1 of article",
 StyleBox[". ",
  FontSlant->"Italic"],
 "It shows explicitly the correspondence between the colored cap from a \
3-face coloring for a capped state on the reducer and the corresponding \
4-face coloring for a capped state on the Birkhoff diamond. Note  that there \
are often ",
 StyleBox["many",
  FontSlant->"Italic"],
 " capped states on the Birkhoff diamond that have a 4-face coloring, but to \
prove Proposition 5.1, we need to only exhibit one. (There is a separate \
program, not provided here,  that inputs ",
 StyleBox["ColoredCaps",
  FontSlant->"Italic"],
 " and outputs ",
 StyleBox["FPResults",
  FontSlant->"Italic"],
 ". It is not provided here because it is proprietorially needed  for future \
research.)  The Do-Loop below builds the table, merging each entry in ",
 StyleBox["ColoredCaps",
  FontSlant->"Italic"],
 " with the corresponding entry in ",
 StyleBox["FPResults",
  FontSlant->"Italic"],
 ". Since we have already checked that each 4-face coloring of each capped \
state on the Birkhoff diamond is proper, and that each entry in column for a \
3-face coloring of a cap on the reducer corresponds to the 4-face coloring of \
capped state on the BIrkhoff diamond, one can visually inspect the 7210 \
entries quickly to verify Proposition 5.1."
}], "Text",
 CellChangeTimes->{{3.924086602206575*^9, 3.924086652076137*^9}, {
   3.924093581954031*^9, 3.924093585933394*^9}, {3.924102243403565*^9, 
   3.924102333097827*^9}, {3.924102622659979*^9, 3.924102627221725*^9}, {
   3.927107006237133*^9, 3.927107007032435*^9}, {3.93272987051653*^9, 
   3.932729913067873*^9}, {3.932730059129665*^9, 3.9327302692331867`*^9}, {
   3.932730305174961*^9, 3.932730368482872*^9}, {3.9327304007024813`*^9, 
   3.932730458998907*^9}, {3.932730493567298*^9, 3.932730584009495*^9}, {
   3.932730913674361*^9, 3.932731071255993*^9}, {3.932733235997363*^9, 
   3.9327332621181593`*^9}, {3.932737886126062*^9, 3.932737950757867*^9}, {
   3.932738108361566*^9, 3.932738118978799*^9}, {3.932738323681261*^9, 
   3.932738478786119*^9}, {3.932738522900461*^9, 3.932738648318423*^9}, {
   3.93282226526054*^9, 3.932822309295324*^9}, {3.932822405059208*^9, 
   3.9328224317454367`*^9}, {3.933670897043755*^9, 3.933671024352873*^9}, {
   3.9336714989760838`*^9, 3.933671508347533*^9}, {3.9374726178319273`*^9, 
   3.937472634497623*^9}, {3.940324543250032*^9, 3.940324603005635*^9}, {
   3.940324914236228*^9, 3.940324937951005*^9}, {3.940414197632603*^9, 
   3.940414227435811*^9}, {3.94041426950203*^9, 3.940414277847586*^9}, {
   3.940414347647599*^9, 3.940414369787248*^9}, {3.940414671344589*^9, 
   3.940414690010347*^9}, {3.940414721449296*^9, 3.940414735568953*^9}, {
   3.940414840630746*^9, 3.9404149074847393`*^9}, {3.940414943553129*^9, 
   3.940415085012842*^9}, {3.940415118943048*^9, 3.940415256991549*^9}, {
   3.9404155382247753`*^9, 3.940415592811412*^9}, {3.940416071460614*^9, 
   3.940416233224167*^9}, {3.940418148656216*^9, 3.940418178120434*^9}, {
   3.943369802158904*^9, 3.943369871333096*^9}, {3.943369932840571*^9, 
   3.943369975980063*^9}, {3.943519768202326*^9, 3.943519779874913*^9}, {
   3.9435199491016493`*^9, 3.943519959135935*^9}, {3.94351999464259*^9, 
   3.943520123951362*^9}, {3.9435202512638*^9, 3.943520544524151*^9}, {
   3.943520593710958*^9, 3.943520608795314*^9}, {3.943520652239841*^9, 
   3.943520715637277*^9}, {3.943520825297585*^9, 3.943520886599584*^9}, 
   3.943521091937531*^9, {3.94352112279447*^9, 3.943521444932271*^9}, {
   3.943521485490773*^9, 3.943521643402301*^9}, {3.943522971282881*^9, 
   3.943522972381572*^9}, {3.943782228828218*^9, 3.943782242881651*^9}, {
   3.943782285621889*^9, 3.943782298124893*^9}, {3.943782329087545*^9, 
   3.943782330802374*^9}, {3.943782402784036*^9, 3.94378258208735*^9}, {
   3.943782619606901*^9, 3.943782656746434*^9}, {3.9437826881218576`*^9, 
   3.943782740578089*^9}, {3.9437827716761646`*^9, 3.943782988611538*^9}, 
   3.943783057269695*^9, {3.943783138092687*^9, 3.9437834269240713`*^9}, {
   3.943783459549326*^9, 3.943783503097013*^9}, {3.943783573809207*^9, 
   3.943784030845668*^9}, {3.943784235505725*^9, 3.943784275578286*^9}, {
   3.943784346848674*^9, 3.943784348591263*^9}, {3.943784434346093*^9, 
   3.943784518152876*^9}, {3.943784658926412*^9, 3.943784665360748*^9}, {
   3.9437853273631907`*^9, 3.943785407829382*^9}, {3.943785457719853*^9, 
   3.9437854803210278`*^9}, {3.943785529735881*^9, 3.943785570575437*^9}, {
   3.943786259110611*^9, 3.9437862846879597`*^9}, {3.943786321537362*^9, 
   3.943786326841858*^9}, {3.943786359609193*^9, 3.943786370615206*^9}, {
   3.943786439003948*^9, 3.943786444879301*^9}, {3.943964078461774*^9, 
   3.943964078863703*^9}, {3.943964305133357*^9, 3.943964454015802*^9}, {
   3.944045184321216*^9, 3.944045215727618*^9}, {3.944045419641985*^9, 
   3.944045522046753*^9}, {3.944045565648068*^9, 3.944045665309248*^9}, {
   3.944045697910377*^9, 3.944045729629354*^9}, {3.944045981844741*^9, 
   3.9440460470559387`*^9}},ExpressionUUID->"63c05434-5163-4559-8c95-\
9527563d9dd7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"SetDirectory", "[", 
    RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "FPResults", " ", "contains", " ", "all", " ", "of", " ", "the", " ", 
     "four"}], "-", 
    RowBox[{
    "face", " ", "colorings", " ", "for", " ", "the", " ", "Birkhoff", " ", 
     RowBox[{"diamond", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FPResults", "=", 
    RowBox[{"Import", "[", "\"\<BirkhoffResults.mx\>\"", "]"}]}], ";"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "next", " ", "command", " ", "loads", " ", "the", " ", 
     "colored", " ", "caps", " ", "from", " ", "the", " ", "second", " ", 
     "notebook"}], ",", " ", 
    RowBox[{
    "which", " ", "is", " ", "created", " ", "from", " ", "the", " ", 
     "output", " ", "of", " ", "the", " ", "first", " ", 
     RowBox[{"notebook", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ColoredCaps", "=", 
    RowBox[{"Import", "[", "\"\<ReducerColoredCaps.mx\>\"", "]"}]}], ";"}], 
  " ", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "checkColor", " ", "rule", " ", "described", " ", "above"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"checkColor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"arc", "[", 
       RowBox[{"c1_", ",", 
        RowBox[{"A", "[", "x__", "]"}]}], "]"}], 
      RowBox[{"arc", "[", 
       RowBox[{"c2_", ",", 
        RowBox[{"A", "[", "y__", "]"}]}], "]"}], 
      RowBox[{"V", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}]}], ":>", 
     RowBox[{"0", "/;", 
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"List", "[", "x", "]"}], ",", "a"}], "]"}], "&&", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"List", "[", "y", "]"}], ",", "b"}], "]"}], "&&", 
       RowBox[{"c1", "==", "c2"}]}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "following", " ", "is", " ", "used", " ", "in", " ", 
    "checking", " ", "that", " ", "a", " ", "coloring", " ", "of", " ", "a", 
    " ", "capped", " ", "state", " ", "matches", " ", "the", " ", 
    "corresponding", " ", "colored", " ", 
    RowBox[{"cap", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"checkCapMatch", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"arc", "[", 
        RowBox[{"c1_", ",", 
         RowBox[{"A", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}]}], "]"}], 
       RowBox[{"arc", "[", 
        RowBox[{"c2_", ",", 
         RowBox[{"A", "[", "x__", "]"}]}], "]"}]}], ":>", 
      RowBox[{
       RowBox[{"arc", "[", 
        RowBox[{"c2", ",", 
         RowBox[{"A", "[", "x", "]"}]}], "]"}], "/;", 
       RowBox[{
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"List", "[", "x", "]"}], ",", "a"}], "]"}], "&&", 
        RowBox[{"MemberQ", "[", 
         RowBox[{
          RowBox[{"List", "[", "x", "]"}], ",", "b"}], "]"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"c1", "==", "c2"}], " ", "||", 
          RowBox[{"c2", "==", "4"}]}], ")"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Eliminates", " ", "virtual", " ", "crossings", " ", "for", " ", 
    "checking", " ", "colored", " ", "arc", " ", "data"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"killVirtuals", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"V", "[", "x__", "]"}], ":>", "1"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94041307076807*^9, 3.940413088768887*^9}, {
   3.940413852537118*^9, 3.940413896922585*^9}, 3.940417186341481*^9, {
   3.943367020306556*^9, 3.943367022563214*^9}, {3.943369300264714*^9, 
   3.943369300831957*^9}, {3.943369386544314*^9, 3.943369394163743*^9}, {
   3.943453769051719*^9, 3.943453799815823*^9}, {3.943616427594191*^9, 
   3.943616428065527*^9}, {3.943784098858068*^9, 3.943784218017647*^9}, 
   3.943879578554065*^9, {3.9439549336093607`*^9, 3.943955055361136*^9}, {
   3.943955318713151*^9, 3.943955318895396*^9}, {3.943962628603252*^9, 
   3.943962692069745*^9}, {3.9439628041679993`*^9, 3.943962804820827*^9}, {
   3.94396384583575*^9, 3.943963866932198*^9}, {3.943963901123263*^9, 
   3.943963920852468*^9}},ExpressionUUID->"630c33bc-0e63-4fd7-b06f-\
172cff7edb2a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"examples", " ", "for", " ", "checkColor"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"BadColoring", " ", "=", "  ", 
     RowBox[{
      RowBox[{"arc", "[", 
       RowBox[{"1", ",", 
        RowBox[{"A", "[", 
         RowBox[{
         "4", ",", "9", ",", "16", ",", "21", ",", "28", ",", "38", ",", 
          "40"}], "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"2", ",", 
        RowBox[{"A", "[", 
         RowBox[{"2", ",", "11", ",", "15", ",", "34"}], "]"}]}], "]"}], " ", 
      
      RowBox[{"arc", "[", 
       RowBox[{"2", ",", 
        RowBox[{"A", "[", 
         RowBox[{"6", ",", "7", ",", "26", ",", "48"}], "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"2", ",", 
        RowBox[{"A", "[", 
         RowBox[{
         "3", ",", "10", ",", "20", ",", "22", ",", "31", ",", "41", ",", 
          "43"}], "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"3", ",", 
        RowBox[{"A", "[", 
         RowBox[{
         "5", ",", "8", ",", "13", ",", "17", ",", "19", ",", "24", ",", "27",
           ",", "29", ",", "33", ",", "36", ",", "39", ",", "45", ",", "47"}],
          "]"}]}], "]"}], " ", 
      RowBox[{"arc", "[", 
       RowBox[{"1", ",", 
        RowBox[{"A", "[", 
         RowBox[{
         "1", ",", "12", ",", "14", ",", "18", ",", "23", ",", "25", ",", 
          "30", ",", "32", ",", "35", ",", "37", ",", "42", ",", "44", ",", 
          "46"}], "]"}]}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "2"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "3"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "5"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"1", ",", "6"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"2", ",", "5"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"4", ",", "5"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"4", ",", "6"}], "]"}], " ", 
      RowBox[{"V", "[", 
       RowBox[{"5", ",", "6"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FPResults", "[", 
     RowBox[{"[", 
      RowBox[{"47", ",", "3"}], "]"}], "]"}], "//.", "checkColor"}], 
   "\[IndentingNewLine]", 
   RowBox[{"BadColoring", "//.", "checkColor"}]}]}]], "Input",
 CellChangeTimes->{{3.9435214587287416`*^9, 3.943521473059438*^9}, {
  3.94352164989101*^9, 3.943521662166589*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"7d86e4fb-ac6e-41df-af41-d87ab7f96e6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Checks", " ", "that", " ", "all", " ", "colorings", " ", "in", " ", 
    "FPResults", " ", "are", " ", 
    RowBox[{"valid", ".", " ", "An"}], " ", "empty", " ", "list", " ", 
    "indicates", " ", "all", " ", "colorings", " ", "are", " ", 
    RowBox[{"valid", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Position", "[", 
   RowBox[{
    RowBox[{"FPResults", "//.", "checkColor"}], ",", "0"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.943369586351109*^9, 3.94336959628142*^9}, {
  3.943453500181758*^9, 3.943453508893111*^9}},
 CellLabel->
  "In[392]:=",ExpressionUUID->"177c2053-0639-4e3f-aff0-5d2e5cc03e54"],

Cell[TextData[{
 "\nThe next command is the check of state - extendible for each state graph \
. For each entry we take the colored cap, remove the interactions \
(killVirtuals), multiply it by the coloring of the capped state and then use ",
 StyleBox["checkCapMatch",
  FontSlant->"Italic"],
 " to reduce the result . The rule, ",
 StyleBox["checkCapMatch",
  FontSlant->"Italic"],
 ", looks for pairs of cap arcs (involving exactly 2 arc labels) with other \
arcs (from the capped state) and checks two things: 1) that the cap arc is \
contained in a single capped state arc and 2) that the the capped state arc \
is colored appropriately. If both of those conditions are satisfied the cap \
arc is removed . The table entry is a value of true or false to indicate \
whether the result of this check is equal to the coloring of the capped state \
we started with."
}], "Text",
 CellChangeTimes->{{3.944046698938321*^9, 3.944046721830365*^9}, {
   3.94404680187646*^9, 3.944046908271091*^9}, 
   3.9440470941741133`*^9},ExpressionUUID->"e2d525ae-5b07-4474-a296-\
3dc1b86c8e4d"],

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"FPResults", "[", 
     RowBox[{"[", 
      RowBox[{"i", ",", "j"}], "]"}], "]"}], "==", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ColoredCaps", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", " ", "j"}], "]"}], "]"}], "//.", 
         "killVirtuals"}], ")"}], " ", 
       RowBox[{"FPResults", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", " ", "j"}], "]"}], "]"}]}], " ", "//.", " ", 
      "checkCapMatch"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "FPResults", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "1", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"FPResults", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9439553656382313`*^9, 3.943955448474003*^9}, 
   3.9439627312222576`*^9, {3.943962766972187*^9, 3.943962789230052*^9}, {
   3.943962831209601*^9, 3.9439628573215117`*^9}, 3.94396350891838*^9, {
   3.943963543503372*^9, 3.94396365559523*^9}, {3.943963687140673*^9, 
   3.9439636873418913`*^9}, {3.943963727528352*^9, 3.943963813181038*^9}, {
   3.943963960052957*^9, 3.943963965470615*^9}, 3.9440450611286917`*^9, {
   3.944045757155704*^9, 3.94404576851062*^9}, {3.944046071922574*^9, 
   3.944046110754579*^9}, {3.9440465658457603`*^9, 3.94404657356354*^9}, {
   3.944046612675448*^9, 3.944046692593917*^9}, 
   3.944046738211112*^9},ExpressionUUID->"2b77514d-7c12-400b-be0d-\
454fe557a757"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Sets", " ", "up", " ", "the", " ", "results", " ", "for", " ", "display",
      " ", "in", " ", "table"}], "-", 
    RowBox[{"form", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FPResultsIndexed", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"FPResultsIndexed", ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "j", ",", 
            RowBox[{"ColoredCaps", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
            RowBox[{"FPResults", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "}"}]}], "]"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"FPResults", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "FPResults", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.940408915433386*^9, 3.9404089270544577`*^9}, {
   3.940410097693307*^9, 3.940410141323656*^9}, {3.94041149263554*^9, 
   3.940411521886517*^9}, {3.940413109631509*^9, 3.9404131158626966`*^9}, {
   3.940413193669835*^9, 3.940413196031108*^9}, {3.9433694142041793`*^9, 
   3.943369416588135*^9}, {3.943369604419393*^9, 3.943369605552936*^9}, {
   3.943453735272863*^9, 3.943453744365152*^9}, {3.943453828249267*^9, 
   3.943453830700753*^9}, {3.9434550696084127`*^9, 3.943455070371045*^9}, {
   3.943455456641526*^9, 3.9434554570278063`*^9}, {3.943617899393303*^9, 
   3.943617899657709*^9}, 3.943879563917666*^9, {3.94404696654698*^9, 
   3.944046986677639*^9}},ExpressionUUID->"51f36c15-1306-408d-8301-\
d7072a5432f4"],

Cell["\<\
The next command display the full version of Table 1 from the paper  with a \
valid 4-face coloring of a capped state of the Birkhoff diamond (column 4) \
for each colored cap of the reducer (column 3).  The command will run \
quickly, but with suppressed output .  Clicking show all will display the \
full table, but takes several seconds to run.\
\>", "Text",
 CellChangeTimes->{{3.944046994705755*^9, 
  3.944047073320834*^9}},ExpressionUUID->"532c3dfc-e153-42db-8367-\
4b136f967804"],

Cell[BoxData[
 RowBox[{"Grid", "[", 
  RowBox[{"FPResultsIndexed", ",", 
   RowBox[{"Frame", "->", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.944046990828383*^9, 
  3.944047005167335*^9}},ExpressionUUID->"ac458d1c-090e-4095-bd28-\
db90cdd94b9e"]
}, Open  ]]
},
WindowSize->{1169, 1212},
WindowMargins->{{-1424, Automatic}, {Automatic, 59}},
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"17f51455-dfdf-4cb3-8864-f4b0b1cce1b0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 145, 3, 30, "Input",ExpressionUUID->"54fd6bd3-f2ff-4a48-9411-aed1023d0da8"],
Cell[CellGroupData[{
Cell[728, 27, 310, 5, 67, "Section",ExpressionUUID->"2dcfd32a-9833-483b-81e9-653aba6c0b0a"],
Cell[1041, 34, 279, 6, 35, "Text",ExpressionUUID->"1404e11a-596d-4f14-b732-c923cdf1f1dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1357, 45, 275, 4, 67, "Section",ExpressionUUID->"178ee8e7-9214-459b-810d-0f4a93c8e175"],
Cell[1635, 51, 462939, 7642, 3375, "Text",ExpressionUUID->"63c05434-5163-4559-8c95-9527563d9dd7"],
Cell[464577, 7695, 4500, 118, 241, "Input",ExpressionUUID->"630c33bc-0e63-4fd7-b06f-172cff7edb2a"],
Cell[469080, 7815, 2759, 75, 157, "Input",ExpressionUUID->"7d86e4fb-ac6e-41df-af41-d87ab7f96e6f"],
Cell[471842, 7892, 677, 16, 52, "Input",ExpressionUUID->"177c2053-0639-4e3f-aff0-5d2e5cc03e54"],
Cell[472522, 7910, 1079, 20, 150, "Text",ExpressionUUID->"e2d525ae-5b07-4474-a296-3dc1b86c8e4d"],
Cell[473604, 7932, 1595, 38, 52, "Input",ExpressionUUID->"2b77514d-7c12-400b-be0d-454fe557a757"],
Cell[475202, 7972, 2095, 48, 178, "Input",ExpressionUUID->"51f36c15-1306-408d-8301-d7072a5432f4"],
Cell[477300, 8022, 498, 9, 58, "Text",ExpressionUUID->"532c3dfc-e153-42db-8367-4b136f967804"],
Cell[477801, 8033, 252, 6, 30, "Input",ExpressionUUID->"ac458d1c-090e-4095-bd28-db90cdd94b9e"]
}, Open  ]]
}
]
*)



==> anc/README.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf2639
\cocoatextscaling0\cocoaplatform0{\fonttbl\f0\fswiss\fcharset0 Helvetica;}
{\colortbl;\red255\green255\blue255;}
{\*\expandedcolortbl;;}
\margl1440\margr1440\vieww8900\viewh8700\viewkind0
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0

\f0\fs24 \cf0 This README file is for the article, \'93A new way to prove the four color theorem using gauge theory.\'94 The ancillary directory to this article should have the following files:\
\
BirkhoffResults.mx					\
PlanarSixCaps.mx\
ProofCode1-6CapGenerator.nb\
ProofCode2-ColoredCapsOnReducer.nb\
ProofCode3-ColoringTable.nb\
README\
ReducerColoredCaps.mx\
\
Evaluate the Mathematics Notebooks by following the steps:\
\
1. Download all files above to a folder on your machine.\
2. Open \'93ProofCode1-6CapGenerator.nb\'94 and evaluate the command, \'93SetDirectory[NotebookDirectory[]];\'94 (It is the first command.)  This will set the Mathematica directory to the folder you created.\
3. Evaluate the cells in the following notebooks in the order they appear: \
	a) ProofCode1-6CapGenerator.nb		First Notebook\
	b) ProofCode2-ColoredCapsOnReducer.nb	Second Notebook\
	c) ProofCode3-ColoringTable.nb			Third Notebook.\
4. Or, evaluate the cells in \'93ProofCode3-ColoringTable.nb\'94 directly (see why below).\
\
The meaning of the files is as follows:\
\
1. ProofCode1-6CapGenerator.nb is the first Mathematica notebook and generates the file, \'93PlanarSixCaps.mx.\'94  PlanarSixCaps.mx is a binary datafile that can be imported using the command:\
\
PCaps = Import[\'93PlanarSixCaps.mx\'94];\
\
2. \'93ProofCode2-ColoredCapsOnReducer.nb\'94 is the second Mathematica notebook that imports \'93PlanarSixCaps.mx\'94 and generates \'93ReducerColoredCaps.mx.\'94 This file is also a compressed binary version of an array that can be manipulated (after importing) in Mathematica.\
\
3. \'93ProofCode3-ColoringTable.nb\'94 is the third Mathematica notebook. It imports both \'93ReducerColoredCaps.mx\'94 and \'93BirkhoffResults.mx\'94 and can be used to \
\
\pard\tx720\tx1007\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0
\cf0 	a) check the colorings of the planar caps that can be \
		colored on the reducer,\
	b) exhibit at least one 4-face coloring of a capped \
		state on the Birkhoff diamond for each such colored \
		cap,\
	c) confirm that the exhibited capped state corresponds \
		to the cap given by the reducer, and\
	d) display the data nicely formatted in a table.\
\pard\tx720\tx1440\tx2160\tx2880\tx3600\tx4320\tx5040\tx5760\tx6480\tx7200\tx7920\tx8640\pardirnatural\partightenfactor0
\cf0 \
Only the third Mathematics notebook needs to be run as we have included all the \'93*.mx\'94 files for it already. The first two notebooks are there to explain how those files are generated and can be used to verify the included \'93*.mx\'94 files are the same files. The file \'93BirkhoffResults.mx\'94 was generated by another notebook and not provided. However, all the commands needed to verify Proposition 5.1 in the article are provided and explained in the third notebook.\
\
All files evaluate correctly on versions 13 and 14 of Mathematica. If you are on version 82 of Mathematica one hundred years from now, please have an AI rewrite the code for you.\
}
